Recursive Word Conditioning for Higher-Dimensional Partitions: Exact Enumeration and Complexity

Let $p_d(n)$ denote the number of $d$-dimensional partitions of weight $n$. We develop an exact enumeration method operating on recursively parsed partition words (which are shown to encode $d$-dimensional partitions), beginning with an elementary interior-part decomposition of ordinary partitions. Conditioning on an interior word block separates the preceding and succeeding nested blocks. For higher-dimensional partitions, transversely re-parsing the preceding words permits the same conditioning operation to be iterated. Recursive containment and joins carry effective floors across the cuts, while a nonnegative excess permits exact truncation and pruning. The resulting procedure is a complete row-conditioning algorithm. For every fixed $d\ge3$, we prove that it computes $p_d(0),\ldots,p_d(N)$ using at most $\exp\!\bigl(O_d(N^{(d-1)/(d+1)}\log(N+2))\bigr)$ arithmetic operations. A diagonal refinement replaces the final row-conditioning stages by coupled interlacing chains of ordinary-partition words and sharpens the bound to $\exp\!\bigl(O_d(N^{(d-1)/(d+1)})\bigr)$. The algorithms count constrained completions through reusable weight-indexed coefficients rather than enumerating finished partitions. Exact computations with these algorithms reach weights 100, 50, 45, 40 and 35 in dimensions 3, 4, 5, 6 and 7, respectively. On a single 2.1\,GHz core the program computes $p_3(0),\ldots,p_3(100)$ in under four hours and each of the tables in dimensions 4--7 in under 30 minutes.

==> anc/hdfm.cpp <==
// hdfm.cpp -- exact counts p_d(0..N), 3 <= d <= 7, of d-dimensional partitions (finitely supported weakly
// decreasing arrays on N^d, equivalently finite order ideals in N^(d+1)) by Algorithm D of "Recursive Word
// Conditioning for Higher-Dimensional Partitions": recursive interior conditioning with effective floors,
// first-member transfers for every chain, and 128-bit coefficients (every stored value checked below 2^120).
//
// build:   g++ -O2 -march=native -std=c++17 -o hdfm hdfm.cpp
// run:     ./hdfm d N K [S_{d-1} ... S_3] [options] > table.txt        (one line "n p_d(n)" per n on stdout)
// example: ./hdfm 3 60 3 --sigorder        ./hdfm 5 34 2 3 2 --canon-desc
// options: --canon-desc   symmetric keys and the next sliced axis by decreasing length (default increasing)
//          --sigorder     (d = 3) blocks of each weight ordered by their off-diagonal cells, for cache reuse
//          --memcap MB    clear the caches between blocks when they exceed MB (recomputation, same result)
//          --progress SEC --ckpt FILE --ckpt-every SEC   progress lines; checkpoint and resume
//          --test         also compare 40 random family/bottom states with direct enumeration
//          --noorbit --fullenum --nocanon --canon-ext --noorder   validation variants (same result)
//
// hdfm.cpp is hd2w.cpp (the program of run C in the computational certificate) with the corner
// inclusion-exclusion evaluation of floor-free stationary chains removed: hd2w used it unless --fm was given.
//
// Recurrences:
//   * top: condition on the K-th slice v (a (d-1)-partition, S_d orbit reduction);
//          P_d = sum_v q^{K|v|} C_{d-1}([K-1], v^(K-1)) F(v)
//   * family levels k = d-1..3: condition the box-indexed family of k-partitions on its slice S_k-1 (the
//     column c); the earlier slices form a family of (k-1)-partitions above the effective floor
//     psi(c) = c v phi_r on the box extended by [S_k-1]; the later slices form a chain inside c with floors
//   * level 2: coupled diagonal transfer of the box-indexed plane partitions, residual-floor side states
//
// Implementation changes against hd.cpp (no recurrence changes):
//   * every memo is an exact byte-keyed open-addressing table; keys in fixed chunks, series in an i64
//     arena; lookups return views into the arena (no copies)
//   * keys are built in place on one key stack; on a hit no array is materialised: the effective floor
//     psi(c) is serialised directly from the enumerator's buffer and the padded slices, the column's
//     own serialisation is copied from the enumerator's support box, centre and successor keys are
//     written from the diagonal arrays
//   * truncated products fused into the accumulator (i128 accumulation, checked)
//   * the coupled diagonal bottom without std::function and without per-centre allocation
//
// Layouts (all arrays are weakly decreasing in every coordinate):
//   family at level k : coordinates [m1, B1..Bt, m2..mk]  (m = member coordinates, B = box coordinates)
//   column at level k : coordinates [B1..Bt, m2..mk]       (= slice of the family along m1)
//   bottom (k = 2)    : family [m1, B1..Bt, m2]; member b has plane partition P_b[i][j] = phi[i, b, j]
#include <bits/stdc++.h>
#include <sys/resource.h>
#include <unistd.h>
using namespace std;
typedef int64_t i64; typedef __int128 i128; typedef uint8_t u8;
typedef __int128 cf;                       // series coefficients: 128-bit (hd2w)
static const cf CFLIM = (cf)1 << 120;     // sanity bound on any stored coefficient
typedef vector<cf> Ser;
[[noreturn]] static void die(const char* m) { fprintf(stderr, "fatal: %s\n", m); exit(2); }

static int N, d, K; static int Sk[16];
static long statColsLvl[16], statFamLvl[16];
static long statFam = 0, statFamHit = 0, statCols = 0, statBot = 0, statBotHit = 0, statCent = 0, statT = 0,
            statT0 = 0, statSucc = 0, statG = 0, statF = 0, statY = 0;

// ------------------------------------------------------------------ dense monotone arrays
struct DA {
    int D = 0; int e[8] = {0, 0, 0, 0, 0, 0, 0, 0};
    vector<u8> v;                       // row-major; empty <=> zero array (all extents 0), unless D == 0
    bool zero() const { return D == 0 ? (v.empty() || v[0] == 0) : v.empty(); }
};
static inline size_t prodExt(int D, const int* e) { size_t s = 1; for (int i = 0; i < D; i++) s *= (size_t)e[i]; return s; }
static inline void strides(int D, const int* e, size_t* st) { size_t s = 1; for (int i = D - 1; i >= 0; i--) { st[i] = s; s *= (size_t)e[i]; } }
static DA zeroDA(int D) { DA a; a.D = D; if (D == 0) a.v.assign(1, 0); return a; }
static int weight(const DA& a) { int w = 0; for (u8 x : a.v) w += x; return w; }
static inline int at(const DA& a, const int* z) {       // value at z (outside the extents: 0)
    if (a.D == 0) return a.v.empty() ? 0 : a.v[0];
    if (a.v.empty()) return 0;
    size_t p = 0;
    for (int i = 0; i < a.D; i++) { if (z[i] >= a.e[i]) return 0; p = p * a.e[i] + z[i]; }
    return a.v[p];
}
static DA fromBox(int D, const int* ext, const u8* buf) {   // trimmed DA from a dense box buffer
    DA a; a.D = D;
    if (D == 0) { a.v.assign(1, buf[0]); return a; }
    size_t tot = prodExt(D, ext); size_t st[8]; strides(D, ext, st);
    int ne[8] = {0}; bool any = false;
    int z[8] = {0};
    for (size_t p = 0; p < tot; p++) {
        if (buf[p]) { any = true; for (int i = 0; i < D; i++) ne[i] = max(ne[i], z[i] + 1); }
        for (int i = D - 1; i >= 0; i--) { if (++z[i] < ext[i]) break; z[i] = 0; }
    }
    if (!any) return a;
    for (int i = 0; i < D; i++) a.e[i] = ne[i];
    size_t nt = prodExt(D, ne); a.v.assign(nt, 0);
    int y[8] = {0};
    for (size_t q = 0; q < nt; q++) {
        size_t p = 0; for (int i = 0; i < D; i++) p += (size_t)y[i] * st[i];
        a.v[q] = buf[p];
        for (int i = D - 1; i >= 0; i--) { if (++y[i] < ne[i]) break; y[i] = 0; }
    }
    return a;
}
// DA from the sub-box [0,mx) of a box buffer with extents ext (mx = bounding extents of the support)
static DA fromSub(int D, const int* ext, const u8* buf, const int* mx) {
    DA a; a.D = D;
    if (D == 0) { a.v.assign(1, buf[0]); return a; }
    for (int i = 0; i < D; i++) if (mx[i] == 0) return a;
    size_t st[8]; strides(D, ext, st);
    for (int i = 0; i < D; i++) a.e[i] = mx[i];
    size_t nt = prodExt(D, mx); a.v.resize(nt);
    if (D == 1) { memcpy(a.v.data(), buf, nt); return a; }
    int y[8] = {0}; size_t q = 0; size_t rowLen = mx[D - 1];
    while (true) {
        size_t p = 0; for (int i = 0; i < D - 1; i++) p += (size_t)y[i] * st[i];
        memcpy(a.v.data() + q, buf + p, rowLen); q += rowLen;
        int i = D - 2;
        for (; i >= 0; i--) { if (++y[i] < mx[i]) break; y[i] = 0; }
        if (i < 0) break;
    }
    return a;
}
static DA slice0(const DA& a, int r) {                   // slice along coordinate 0 (trimmed)
    if (a.D == 0) die("slice of a scalar");
    if (a.v.empty() || r >= a.e[0]) return zeroDA(a.D - 1);
    size_t blk = prodExt(a.D - 1, a.e + 1);
    if (a.D == 1) { DA s; s.D = 0; s.v.assign(1, a.v[r]); return s; }
    return fromBox(a.D - 1, a.e + 1, a.v.data() + (size_t)r * blk);
}
// dense copy of a into a box of extents ext (a must fit)
static vector<u8> padTo(const DA& a, int D, const int* ext) {
    size_t tot = prodExt(D, ext); vector<u8> out(tot, 0);
    if (a.zero()) return out;
    if (a.D != D) die("pad dims");
    size_t st[8]; strides(D, ext, st);
    int z[8] = {0}; size_t ta = prodExt(D, a.e);
    for (size_t q = 0; q < ta; q++) {
        size_t p = 0; for (int i = 0; i < D; i++) { if (z[i] >= ext[i]) die("pad box too small"); p += (size_t)z[i] * st[i]; }
        out[p] = a.v[q];
        for (int i = D - 1; i >= 0; i--) { if (++z[i] < a.e[i]) break; z[i] = 0; }
    }
    return out;
}

// ------------------------------------------------------------------ key stack
// Every memo key is written at the top of KS; nested calls write above it and restore the size.
struct KeyStack {
    u8* b = nullptr; size_t n = 0, cap = 0;
    KeyStack() { cap = (size_t)1 << 16; b = (u8*)malloc(cap); }
    inline void need(size_t m) { if (n + m > cap) { while (n + m > cap) cap *= 2; b = (u8*)realloc(b, cap); if (!b) die("out of memory"); } }
    inline void push_back(u8 x) { need(1); b[n++] = x; }
    inline u8* grow(size_t m) { need(m); u8* p = b + n; n += m; return p; }
    inline size_t size() const { return n; }
    inline void resize(size_t m) { if (m > n) die("key stack resize up"); n = m; }
    inline u8* data() { return b; }
    inline u8& operator[](size_t i) { return b[i]; }
};
static KeyStack KS;
static inline void ksPut(const void* p, size_t n) { if (n) memcpy(KS.grow(n), p, n); }
// serialisation of a trimmed array: D, extents, values (zero array: D, then D zero extents; scalar: 0, value)
static void serKS(const DA& a) {
    KS.push_back((u8)a.D);
    if (a.D == 0) { KS.push_back(a.v.empty() ? 0 : a.v[0]); return; }
    for (int i = 0; i < a.D; i++) KS.push_back((u8)a.e[i]);
    ksPut(a.v.data(), a.v.size());
}
static void serVec(const DA& a, vector<u8>& out) {
    out.push_back((u8)a.D);
    if (a.D == 0) { out.push_back(a.v.empty() ? 0 : a.v[0]); return; }
    for (int i = 0; i < a.D; i++) out.push_back((u8)a.e[i]);
    out.insert(out.end(), a.v.begin(), a.v.end());
}
static DA parseDA(const u8* s, size_t& pos) {
    DA a; a.D = s[pos++];
    if (a.D == 0) { a.v.assign(1, s[pos++]); return a; }
    size_t n = 1; bool z = false;
    for (int i = 0; i < a.D; i++) { a.e[i] = s[pos++]; n *= (size_t)a.e[i]; if (!a.e[i]) z = true; }
    if (z) { for (int i = 0; i < a.D; i++) a.e[i] = 0; return a; }
    a.v.assign(s + pos, s + pos + n); pos += n;
    return a;
}

// ------------------------------------------------------------------ canonical axis order (symmetries of states)
// The value of a state does not change when its member axes are permuted, nor when box axes of equal size are
// permuted; the bound X of a stationary chain F(X) may have all its axes permuted. Keys are written in a
// canonical axis order: within each class the axes are sorted by signature (extent, then marginal profile);
// ties keep their order. Any deterministic choice of representative is valid (the value of the transformed
// state is the same); this one identifies most symmetric images with one key.
static bool CANON = true; static int CANON_DIR = -1;      // -1: ascending signatures (shortest axis first)
static bool CANON_PROF = true;                            // break extent ties by marginal profiles
static int PROF[8][256];
static const int CLS0[8] = {0, 0, 0, 0, 0, 0, 0, 0};
// write [D, extents, values] of the array in buf (row-major strides st, st[D-1] = 1; support extents ne >= 1)
// with its axes in canonical order (axes i, j may be exchanged iff cls[i] == cls[j]) onto KS
template <class PT>
static bool canonSort(int D, const int* ne, int ng, int grpPos[8][8], const int* grpN, bool tie, PT prof, int* perm);
// canonical permutation (new axis i = old axis perm[i]); returns false if it is the identity
static bool canonPerm(int D, const size_t* st, const int* ne, const u8* buf, const int* cls, int* perm) {
    for (int i = 0; i < D; i++) perm[i] = i;
    if (!CANON || D < 2) return false;
    // classes with more than one axis, sorted by extent; note ties
    bool done[8] = {false, false, false, false, false, false, false, false};
    int grpPos[8][8], grpN[8], ng = 0; bool tie = false; bool need[8] = {false, false, false, false, false, false, false, false};
    for (int i = 0; i < D; i++) {
        if (done[i]) continue;
        int np = 0; for (int j = i; j < D; j++) if (cls[j] == cls[i]) { grpPos[ng][np++] = j; done[j] = true; }
        if (np < 2) continue;
        grpN[ng] = np;
        for (int a = 0; a < np; a++) for (int b = a + 1; b < np; b++) if (ne[grpPos[ng][a]] == ne[grpPos[ng][b]]) { tie = true; need[grpPos[ng][a]] = need[grpPos[ng][b]] = true; }
        ng++;
    }
    if (ng == 0) return false;
    if (!CANON_PROF) tie = false;
    if (tie) {                                          // marginal profiles of the tied axes
        for (int j = 0; j < D; j++) if (need[j]) { if (ne[j] > 256) die("extent too large"); memset(PROF[j], 0, sizeof(int) * ne[j]); }
        bool needRow = false; for (int j = 0; j < D - 1; j++) if (need[j]) needRow = true;
        bool needLast = need[D - 1];
        int L = ne[D - 1];
        int y[8] = {0};
        size_t p = 0;
        while (true) {
            const u8* r = buf + p;
            if (r[0]) {
                int sum = 0;
                if (needLast) { for (int x = 0; x < L && r[x]; x++) { sum += r[x]; PROF[D - 1][x] += r[x]; } }
                else if (needRow) { for (int x = 0; x < L && r[x]; x++) sum += r[x]; }
                if (needRow) for (int j = 0; j < D - 1; j++) if (need[j]) PROF[j][y[j]] += sum;
            }
            int i = D - 2;
            for (; i >= 0; i--) { if (++y[i] < ne[i]) { p += st[i]; break; } p -= (size_t)(ne[i] - 1) * st[i]; y[i] = 0; }
            if (i < 0) break;
        }
    }
    return canonSort(D, ne, ng, grpPos, grpN, tie, PROF, perm);
}
// sort the axes of each class by (extent, profile); prof[j][x] = sum over the hyperplane z_j = x
template <class PT>
static bool canonSort(int D, const int* ne, int ng, int grpPos[8][8], const int* grpN, bool tie, PT prof, int* perm) {
    auto before = [&](int a, int b) {
        if (ne[a] != ne[b]) return CANON_DIR > 0 ? ne[a] > ne[b] : ne[a] < ne[b];
        if (!tie) return false;
        for (int x = 0; x < ne[a]; x++) if (prof[a][x] != prof[b][x]) return CANON_DIR > 0 ? prof[a][x] > prof[b][x] : prof[a][x] < prof[b][x];
        return false;
    };
    bool nonId = false;
    for (int g = 0; g < ng; g++) {
        int np = grpN[g]; int ax[8]; for (int q = 0; q < np; q++) ax[q] = grpPos[g][q];
        for (int q = 1; q < np; q++) { int key = ax[q], m = q - 1; while (m >= 0 && before(key, ax[m])) { ax[m + 1] = ax[m]; m--; } ax[m + 1] = key; }
        for (int q = 0; q < np; q++) { perm[grpPos[g][q]] = ax[q]; if (ax[q] != grpPos[g][q]) nonId = true; }
    }
    return nonId;
}
// write [D, extents, values] of the array in buf (row-major strides st, st[D-1] = 1; support extents ne >= 1)
// with its axes in canonical order (axes i, j may be exchanged iff cls[i] == cls[j]) onto KS
static void serPerm(int D, const size_t* st, const int* ne, const u8* buf, const int* perm) {
    KS.push_back((u8)D);
    int pe[8]; for (int i = 0; i < D; i++) { pe[i] = ne[perm[i]]; KS.push_back((u8)pe[i]); }
    size_t n = prodExt(D, pe); u8* out = KS.grow(n);
    if (D == 1) { memcpy(out, buf, n); return; }
    size_t sp[8]; for (int i = 0; i < D; i++) sp[i] = st[perm[i]];
    int L = pe[D - 1]; size_t sl = sp[D - 1];
    int y[8] = {0};
    size_t p = 0;
    while (true) {
        if (sl == 1) memcpy(out, buf + p, L); else { const u8* q = buf + p; for (int x = 0; x < L; x++) out[x] = q[x * sl]; }
        out += L;
        int i = D - 2;
        for (; i >= 0; i--) { if (++y[i] < pe[i]) { p += sp[i]; break; } p -= (size_t)(pe[i] - 1) * sp[i]; y[i] = 0; }
        if (i < 0) break;
    }
}
static void serCanonSub(int D, const size_t* st, const int* ne, const u8* buf, const int* cls) {
    int perm[8]; canonPerm(D, st, ne, buf, cls, perm);
    serPerm(D, st, ne, buf, perm);
}
static void serCanonDA(const DA& a, const int* cls) {
    if (a.D == 0 || a.zero()) { serKS(a); return; }
    size_t st[8]; strides(a.D, a.e, st);
    serCanonSub(a.D, st, a.e, a.v.data(), cls);
}
// the serialisation at KS[k0..) (a nonzero array, D >= 2) rewritten in canonical axis order
static vector<u8> CSCR;
static void canonInPlace(size_t k0, const int* cls) {
    int D = KS[k0];
    if (!CANON || D < 2 || KS[k0 + 1] == 0) return;
    int e[8]; for (int i = 0; i < D; i++) e[i] = KS[k0 + 1 + i];
    size_t st[8]; strides(D, e, st);
    int perm[8];
    if (!canonPerm(D, st, e, KS.data() + k0 + 1 + D, cls, perm)) return;     // already canonical: no rewrite
    size_t n = prodExt(D, e);
    CSCR.assign(KS.data() + k0 + 1 + D, KS.data() + k0 + 1 + D + n);
    KS.resize(k0);
    serPerm(D, st, e, CSCR.data(), perm);
}
// classes of the axes of a family state (k, bb): layout [m1, B1..Bt, m2..mk]
static void famCls(int t, const vector<int>& bb, int D, int* cls) {
    for (int i = 0; i < D; i++) cls[i] = 0;
    for (int i = 0; i < t; i++) cls[1 + i] = 100 + bb[i];
}

// ------------------------------------------------------------------ series and memo tables
// A stored series is a view of n coefficients of w bytes each (w in {1,2,4,8,16}, little-endian, nonnegative).
struct SV { const u8* p = nullptr; int n = 0; int w = 1; };
static u8 ONE_[1] = {1};
static const SV ONE{ONE_, 1, 1};
static inline cf svAt(const SV& s, int i) {
    if (i >= s.n) return 0;
    switch (s.w) {
        case 1: return s.p[i];
        case 2: { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); return x; }
        case 4: { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); return x; }
        case 8: { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); return x; }
        default: { cf x; memcpy(&x, s.p + 16 * (size_t)i, 16); return x; }
    }
}
// out[0..m) = first m coefficients (0 beyond n); returns min(m, n)
static inline int svDecode(const SV& s, cf* out, int m) {
    int n = min(m, s.n);
    switch (s.w) {
        case 1: for (int i = 0; i < n; i++) out[i] = s.p[i]; break;
        case 2: for (int i = 0; i < n; i++) { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); out[i] = x; } break;
        case 4: for (int i = 0; i < n; i++) { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); out[i] = x; } break;
        case 8: for (int i = 0; i < n; i++) { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); out[i] = x; } break;
        default: memcpy(out, s.p, (size_t)n * 16); break;
    }
    return n;
}
static inline void addShift(Ser& acc, const SV& s, int sh) {     // acc += q^sh s (truncated to acc)
    int lim = min((int)acc.size() - sh, s.n);
    if (lim <= 0) return;
    cf* a = acc.data() + sh;
    switch (s.w) {
        case 1: for (int i = 0; i < lim; i++) a[i] += s.p[i]; break;
        case 2: for (int i = 0; i < lim; i++) { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); a[i] += x; } break;
        case 4: for (int i = 0; i < lim; i++) { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); a[i] += x; } break;
        case 8: for (int i = 0; i < lim; i++) { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); a[i] += x; } break;
        default:
            for (int i = 0; i < lim; i++) { cf x; memcpy(&x, s.p + 16 * (size_t)i, 16); if (__builtin_add_overflow(a[i], x, &a[i])) die("series overflow"); }
            break;
    }
}
// acc += q^sh a b, truncated to acc; i128 accumulation, checked
static void addMul(Ser& acc, int sh, const SV& a, const SV& b) {
    int deg = (int)acc.size() - 1 - sh;
    if (deg < 0 || a.n == 0 || b.n == 0) return;
    if (b.n == 1 && b.p[0] == 1 && b.w == 1) { addShift(acc, a, sh); return; }
    if (a.n == 1 && a.p[0] == 1 && a.w == 1) { addShift(acc, b, sh); return; }
    if (deg >= 160) die("series too long");
    cf A[160], B[160];
    int na = svDecode(a, A, deg + 1), nb = svDecode(b, B, deg + 1);
    int top = min(deg, na + nb - 2);
    cf t[160];
    for (int i = 0; i <= top; i++) t[i] = 0;
    // every product term counts a set of configurations of weight <= N, so it is bounded by the final total;
    // operands below 2^63 use the plain product, larger ones the overflow-checked product
    for (int i = 0; i < na; i++) {
        cf x = A[i]; if (!x) continue;
        int lim = min(deg - i, nb - 1);
        cf* tp = t + i;
        if (x < ((cf)1 << 63)) { for (int j = 0; j <= lim; j++) { cf y = B[j]; if (y < ((cf)1 << 63)) tp[j] += x * y; else { cf z; if (__builtin_mul_overflow(x, y, &z) || __builtin_add_overflow(tp[j], z, &tp[j])) die("series overflow"); } } }
        else for (int j = 0; j <= lim; j++) { cf z; if (__builtin_mul_overflow(x, B[j], &z) || __builtin_add_overflow(tp[j], z, &tp[j])) die("series overflow"); }
    }
    for (int i = 0; i <= top; i++) {
        cf y = t[i] + acc[sh + i];
        if (y > CFLIM || y < 0) die("series overflow");
        acc[sh + i] = y;
    }
}
static inline uint64_t hashBytes(const u8* p, size_t n) {
    uint64_t h = 0x9E3779B97F4A7C15ULL ^ ((uint64_t)n * 0x100000001B3ULL);
    while (n >= 8) { uint64_t x; memcpy(&x, p, 8); h = (h ^ x) * 0xff51afd7ed558ccdULL; h ^= h >> 32; p += 8; n -= 8; }
    uint64_t x = 0; memcpy(&x, p, n); h = (h ^ x) * 0xc4ceb9fe1a85ec53ULL; h ^= h >> 29; h *= 0xff51afd7ed558ccdULL; h ^= h >> 32;
    return h;
}
struct RecArena {      // records in fixed chunks; a record never straddles two chunks and never moves
    static const size_t BS = (size_t)4 << 20;
    vector<u8*> blocks; size_t used = BS; size_t total = 0;
    u8* alloc(size_t n) {
        if (n > BS) die("record too long");
        if (used + n > BS) { blocks.push_back((u8*)malloc(BS)); if (!blocks.back()) die("out of memory"); used = 0; }
        u8* p = blocks.back() + used; used += n; total += n; return p;
    }
};
// Exact map key bytes -> series. Slot = 48-bit record address | 16-bit hash tag (0 = empty). Record =
// [kl lo, kl hi, n, w] key bytes, n coefficients of w bytes. A recomputation at a larger depth writes a new
// record and repoints the slot (views of the old record stay valid).
struct SerMap {
    uint64_t* slots = nullptr; size_t cap = 0, mask = 0, count = 0, puts = 0, upgrades = 0, wasted = 0;
    RecArena recs;
    SerMap() { mk(1 << 12); }
    void mk(size_t c) { slots = (uint64_t*)calloc(c, 8); if (!slots) die("out of memory"); cap = c; mask = c - 1; }
    static inline const u8* recOf(uint64_t s) { return (const u8*)(uintptr_t)(s & 0xFFFFFFFFFFFFULL); }
    static inline size_t recLen(const u8* r) { return 4 + (size_t)(r[0] | (r[1] << 8)) + (size_t)r[2] * r[3]; }
    inline uint64_t* find(const u8* k, uint32_t kl, uint64_t h) const {
        uint64_t tag = h & 0xFFFF;
        size_t i = (h >> 16) & mask;
        for (;;) {
            uint64_t s = slots[i];
            if (!s) return nullptr;
            if ((s >> 48) == tag) {
                const u8* r = recOf(s);
                if ((uint32_t)(r[0] | (r[1] << 8)) == kl && memcmp(r + 4, k, kl) == 0) return &slots[i];
            }
            i = (i + 1) & mask;
        }
    }
    inline SV get(const u8* k, uint32_t kl, uint64_t h, int need) const {
        uint64_t* s = find(k, kl, h);
        if (!s) return SV{};
        const u8* r = recOf(*s);
        if (r[2] < need) return SV{};
        return SV{r + 4 + kl, r[2], r[3]};
    }
    SV put(const u8* k, uint32_t kl, uint64_t h, const cf* v, int n) {
        puts++;
        if (kl > 65535) die("key too long");
        if (n > 255 || n < 1) die("series length out of range");
        cf mx = 0; for (int i = 0; i < n; i++) { if (v[i] < 0) die("negative coefficient"); if (v[i] > CFLIM) die("coefficient above 2^120"); if (v[i] > mx) mx = v[i]; }
        int w = mx < 256 ? 1 : mx < 65536 ? 2 : mx < ((cf)1 << 32) ? 4 : mx < ((cf)1 << 63) ? 8 : 16;
        u8* r = recs.alloc(4 + kl + (size_t)n * w);
        if ((uintptr_t)r >> 48) die("record address above 48 bits");
        r[0] = (u8)(kl & 255); r[1] = (u8)(kl >> 8); r[2] = (u8)n; r[3] = (u8)w;
        memcpy(r + 4, k, kl);
        u8* sp = r + 4 + kl;
        switch (w) {
            case 1: for (int i = 0; i < n; i++) sp[i] = (u8)v[i]; break;
            case 2: for (int i = 0; i < n; i++) { uint16_t x = (uint16_t)v[i]; memcpy(sp + 2 * i, &x, 2); } break;
            case 4: for (int i = 0; i < n; i++) { uint32_t x = (uint32_t)v[i]; memcpy(sp + 4 * i, &x, 4); } break;
            case 8: for (int i = 0; i < n; i++) { i64 x = (i64)v[i]; memcpy(sp + 8 * i, &x, 8); } break;
            default: memcpy(sp, v, (size_t)n * 16); break;
        }
        uint64_t sv = (uint64_t)(uintptr_t)r | ((h & 0xFFFF) << 48);
        uint64_t* s = find(k, kl, h);
        if (s) { upgrades++; wasted += recLen(recOf(*s)); *s = sv; }
        else {
            if ((count + 1) * 4 > cap * 3) grow();
            size_t i = (h >> 16) & mask; while (slots[i]) i = (i + 1) & mask;
            slots[i] = sv; count++;
        }
        return SV{sp, n, w};
    }
    void grow() {
        uint64_t* old = slots; size_t oc = cap; mk(cap * 2);
        for (size_t j = 0; j < oc; j++) if (old[j]) {
            const u8* r = recOf(old[j]); uint32_t kl = r[0] | (r[1] << 8);
            uint64_t h = hashBytes(r + 4, kl);
            size_t i = (h >> 16) & mask; while (slots[i]) i = (i + 1) & mask; slots[i] = old[j];
        }
        free(old);
    }
    size_t bytes() const { return cap * 8 + recs.blocks.size() * RecArena::BS; }
    void clear() {                       // only when no view into this map is live
        for (u8* b : recs.blocks) free(b);
        recs.blocks.clear(); recs.used = RecArena::BS; recs.total = 0;
        free(slots); mk(1 << 12); count = 0; wasted = 0;
    }
};
static SerMap MFAM, MT, MT0, MG, MF;     // families and bottoms; floored and floor-free side states; chains
struct KR { size_t k0; uint32_t kl; uint64_t h; };
static inline KR mkKR(size_t k0) { KR r; r.k0 = k0; r.kl = (uint32_t)(KS.size() - k0); r.h = hashBytes(KS.data() + k0, r.kl); return r; }

// ------------------------------------------------------------------ generic interval enumerator
// Enumerates all weakly decreasing arrays x on the box [0,ext) with lo <= x <= hi (pointwise) and
// cost(x) = sum_z [ w (x_z - lo_z) + sum_j (x_z - thr_j[z])_+ ] <= budget, in row-major position order,
// skipping every block that is forced to zero.
struct Enumer {
    int D; int ext[8]; size_t st[8]; size_t tot;
    vector<u8> lo, hi; bool ceil = false;     // hi only if ceil
    vector<vector<u8>> thr;
    int w = 1, budget = 0;
    vector<u8> cur;
    function<void(const vector<u8>&, int)> emit;
    int mxc[8];                                // support extents of the emitted array (valid during emit)
    void setup(int D_, const int* ext_) {
        D = D_; for (int i = 0; i < D; i++) ext[i] = max(1, ext_[i]);
        tot = prodExt(D, ext); strides(D, ext, st);
        lo.assign(tot, 0); cur.assign(tot, 0);
        for (int i = 0; i < 8; i++) mxc[i] = 0;
    }
    void fillFrom(vector<u8>& dst, const DA& a, bool strict) {   // box values of a (strict: nothing outside)
        if (a.zero()) return;
        if (a.D != D) die("enum dims");
        if (D == 0) { dst[0] = a.v[0]; return; }
        int z[8] = {0}; size_t ta = prodExt(D, a.e);
        for (size_t q = 0; q < ta; q++) {
            bool in = true; size_t p = 0;
            for (int i = 0; i < D; i++) { if (z[i] >= ext[i]) { in = false; break; } p += (size_t)z[i] * st[i]; }
            if (in) dst[p] = a.v[q];
            else if (strict && a.v[q]) die("enumeration box too small for the floor");
            for (int i = D - 1; i >= 0; i--) { if (++z[i] < a.e[i]) break; z[i] = 0; }
        }
    }
    void setLo(const DA& a) { fillFrom(lo, a, true); }
    void setHi(const DA& a) { ceil = true; hi.assign(tot, 0); fillFrom(hi, a, false); }
    void addThr(const DA& a) { thr.emplace_back(tot, 0); fillFrom(thr.back(), a, false); }
    void dfs(size_t p, int* z, int cost, const int* mx) {
        if (p >= tot) { for (int i = 0; i < D; i++) mxc[i] = mx[i]; emit(cur, cost); return; }
        int h = ceil ? hi[p] : 255;
        for (int i = 0; i < D; i++) if (z[i] > 0) h = min(h, (int)cur[p - st[i]]);
        int l = lo[p];
        if (!ceil) h = min(h, l + (budget - cost) / w);
        int c = cost;
        int zn[8], zs[8]; size_t pn, ps;
        {
            for (int i = 0; i < D; i++) zn[i] = z[i];
            int i = D - 1;
            for (; i >= 0; i--) { if (++zn[i] < ext[i]) break; zn[i] = 0; }
            pn = (i < 0) ? tot : p + 1;
            int tz = -1; for (int j = D - 1; j >= 0; j--) if (z[j] > 0) { tz = j; break; }
            if (tz <= 0) { ps = tot; }
            else {
                for (int j = 0; j < D; j++) zs[j] = (j < tz) ? z[j] : 0;
                int j = tz - 1;
                for (; j >= 0; j--) { if (++zs[j] < ext[j]) break; zs[j] = 0; }
                if (j < 0) ps = tot; else { ps = 0; for (int q = 0; q < D; q++) ps += (size_t)zs[q] * st[q]; }
            }
        }
        for (int x = l; x <= h; x++) {
            if (x > l) {
                int inc = w;
                for (auto& t : thr) if (t[p] <= x - 1) inc++;
                c += inc;
                if (c > budget) break;
            }
            cur[p] = (u8)x;
            if (x == 0) dfs(ps, zs, c, mx);
            else {
                int m2[8]; for (int i = 0; i < D; i++) m2[i] = max(mx[i], z[i] + 1);
                dfs(pn, zn, c, m2);
            }
        }
        cur[p] = 0;
    }
    void run() {
        if (D == 0) {
            int h = ceil ? hi[0] : lo[0] + (budget) / w;
            int c = 0;
            for (int x = lo[0]; x <= h; x++) {
                if (x > lo[0]) { int inc = w; for (auto& t : thr) if (t[0] <= x - 1) inc++; c += inc; if (c > budget) break; }
                cur[0] = (u8)x; emit(cur, c);
            }
            cur[0] = 0; return;
        }
        int z[8] = {0}, mx[8] = {0};
        dfs(0, z, 0, mx);
    }
    DA built() const { return fromSub(D, ext, cur.data(), mxc); }   // the array being emitted, trimmed
};
// serialisation of the array being emitted, appended to KS (same format as serKS of its trimmed DA)
static void serCur(const Enumer& en) {
    int D = en.D;
    KS.push_back((u8)D);
    if (D == 0) { KS.push_back(en.cur[0]); return; }
    if (en.mxc[0] == 0) { for (int i = 0; i < D; i++) KS.push_back(0); return; }
    for (int i = 0; i < D; i++) KS.push_back((u8)en.mxc[i]);
    size_t n = prodExt(D, en.mxc); u8* out = KS.grow(n);
    if (D == 1) { memcpy(out, en.cur.data(), n); return; }
    int y[8] = {0}; size_t rowLen = en.mxc[D - 1];
    while (true) {
        size_t p = 0; for (int i = 0; i < D - 1; i++) p += (size_t)y[i] * en.st[i];
        memcpy(out, en.cur.data() + p, rowLen); out += rowLen;
        int i = D - 2;
        for (; i >= 0; i--) { if (++y[i] < en.mxc[i]) break; y[i] = 0; }
        if (i < 0) break;
    }
}

// ------------------------------------------------------------------ stationary chains F(X) (first-member)
static SV FstComp(const DA& X, int b, const KR& kr);
static SV Fst(const DA& X, int b) {
    if (b < 0) return SV{};
    if (X.zero() || b == 0) return ONE;
    size_t k0 = KS.size(); serCanonDA(X, CLS0); KR kr = mkKR(k0);
    SV s = MF.get(KS.data() + k0, kr.kl, kr.h, b + 1);
    if (!s.p) { size_t pos = k0; DA Xc = parseDA(KS.data(), pos); s = FstComp(Xc, b, kr); }
    KS.resize(k0); return s;
}
struct Floors;
static SV FstCompFM(const DA& X, int b, const KR& kr);
static SV FstComp(const DA& X, int b, const KR& kr) { return FstCompFM(X, b, kr); }
// ------------------------------------------------------------------ floored lower chains G
// G(X; floors f[0], f[1], ...) = sum over chains X >= Y_0 >= Y_1 >= ... with Y_j >= f[j] of q^{sum (|Y_j| - |f_j|)}
struct Floors { vector<DA> fl; int nf = 0; vector<u8> cat; vector<size_t> off; };
static void mkFloors(Floors& F, vector<DA> fl) {
    int nf = (int)fl.size(); while (nf > 0 && fl[nf - 1].zero()) nf--;
    fl.resize(nf); F.fl = move(fl); F.nf = nf;
    F.cat.clear(); F.off.assign(nf + 1, 0);
    for (int j = 0; j < nf; j++) { F.off[j] = F.cat.size(); serVec(F.fl[j], F.cat); }
    F.off[nf] = F.cat.size();
}
static SV GchComp(const DA& X, const Floors& F, int r0, int b, const KR& kr);
// KS[k0..) holds ser(X); completes the key, looks it up, computes on a miss (mk() builds X), restores KS to k0
template <class MK>
static SV chainLookup(const Floors& F, int r0, int b, size_t k0, MK mk) {
    SV s;
    if (b < 0) { KS.resize(k0); return SV{}; }
    bool xz = KS[k0 + 1] == 0;
    if (r0 >= F.nf) {
        if (xz || b == 0) { KS.resize(k0); return ONE; }
        canonInPlace(k0, CLS0);
        KR kr = mkKR(k0);
        s = MF.get(KS.data() + k0, kr.kl, kr.h, b + 1);
        if (!s.p) { size_t pos = k0; DA X = parseDA(KS.data(), pos); s = FstComp(X, b, kr); }
    } else {
        if (xz) die("floored chain inside a zero array");
        if (b == 0) { KS.resize(k0); return ONE; }
        KS.push_back((u8)(F.nf - r0)); ksPut(F.cat.data() + F.off[r0], F.off[F.nf] - F.off[r0]);
        KR kr = mkKR(k0);
        s = MG.get(KS.data() + k0, kr.kl, kr.h, b + 1);
        if (!s.p) { DA X = mk(); s = GchComp(X, F, r0, b, kr); }
    }
    KS.resize(k0); return s;
}
static SV GchComp(const DA& X, const Floors& F, int r0, int b, const KR& kr) {
    statG++;
    Ser acc(b + 1, 0);
    Enumer en; en.setup(X.D, X.e); en.setLo(F.fl[r0]); en.setHi(X); en.w = 1; en.budget = b;
    en.emit = [&](const vector<u8>&, int cost) {
        statY++;
        size_t k1 = KS.size(); serCur(en);
        SV g = chainLookup(F, r0 + 1, b - cost, k1, [&] { return en.built(); });
        addShift(acc, g, cost);
    };
    en.run();
    return MG.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);
}

// first-member stationary chain: F(X) = [sum_{Y < X} q^{|Y|} F(Y)] / (1 - q^{|X|}), Y listed by the interval enumerator;
// for an integer X (D = 0) the sum over Y < X is F(X - 1) itself
static SV FstCompFM(const DA& X, int b, const KR& kr) {
    statF++;
    int wX = weight(X);
    vector<i128> acc(b + 1, 0);
    if (X.D == 0) {
        DA Y = X; Y.v[0]--;
        SV f = Fst(Y, b);
        for (int i = 0; i <= b && i < f.n; i++) acc[i] += svAt(f, i);
    } else {
        static Floors F0;   // no floors: chainLookup takes its floor-free branch
        Enumer en; en.setup(X.D, X.e); en.setHi(X); en.w = 1; en.budget = b;
        en.emit = [&](const vector<u8>&, int cost) {
            if (cost >= wX) return;                      // Y = X is the repeat, moved to the left side
            statY++;
            size_t k1 = KS.size(); serCur(en);
            SV g = chainLookup(F0, 0, b - cost, k1, [&] { return en.built(); });
            cf fv[160]; int lim = svDecode(g, fv, b - cost + 1);
            for (int i = 0; i < lim; i++) acc[cost + i] += fv[i];
        };
        en.run();
    }
    for (int i = wX; i <= b; i++) acc[i] += acc[i - wX];
    Ser r(b + 1);
    for (int i = 0; i <= b; i++) { if (acc[i] < 0 || acc[i] > CFLIM) die("F out of range"); r[i] = acc[i]; }
    return MF.put(KS.data() + kr.k0, kr.kl, kr.h, r.data(), b + 1);
}

// ------------------------------------------------------------------ the coupled diagonal bottom
typedef vector<u8> Part;
static inline int gp(const Part& p, int i) { return i < (int)p.size() ? p[i] : 0; }
struct Cell3 { u8 m, a, val; };
struct BoxInfo { int M; vector<vector<int>> pred; vector<u8> tag; };
static map<vector<int>, BoxInfo> BOXES;
static const BoxInfo& boxInfo(const vector<int>& bb) {
    auto it = BOXES.find(bb);
    if (it != BOXES.end()) return it->second;
    BoxInfo bi; bi.M = 1; for (int x : bb) bi.M *= x;
    if (bi.M > 64) die("box too large");
    bi.pred.assign(bi.M, {});
    int t = (int)bb.size();
    for (int b = 0; b < bi.M; b++) {
        int z[8], r = b; for (int i = t - 1; i >= 0; i--) { z[i] = r % bb[i]; r /= bb[i]; }
        int stp = 1;
        for (int i = t - 1; i >= 0; i--) { if (z[i] > 0) bi.pred[b].push_back(b - stp); stp *= bb[i]; }
    }
    bi.tag.push_back((u8)t); for (int x : bb) bi.tag.push_back((u8)x);
    return BOXES[bb] = bi;
}
static SV T0Comp(const BoxInfo& bi, const vector<Part>& al, int b, const KR& kr);
static SV TFComp(const BoxInfo& bi, const vector<Part>& al, const vector<vector<Cell3>>& R, int b, const KR& kr);

// successor families: coordinate i outer, member g inner; at a leaf the successor's state key is written
// and looked up (floored: residual floors carried one diagonal further; floor-free: the repeat skipped)
struct SuccGen {
    const BoxInfo& bi; const vector<Part>& al; int L, b, M;
    bool floored; const vector<vector<Cell3>>* R = nullptr;
    vector<vector<int>> LO;                         // LO[g][i]
    vector<vector<vector<int>>> rho;                // rho[g][i] : thresholds (floored only)
    vector<Part> cur;
    Ser* acc;
    SuccGen(const BoxInfo& bi_, const vector<Part>& al_, int b_, bool fl) : bi(bi_), al(al_), b(b_), floored(fl) {
        M = bi.M; L = (int)al[0].size(); cur.assign(M, Part(L, 0));
    }
    inline int f(int g, int i, int x) const {
        int s = (i + 1) * x;
        if (floored) for (int y : rho[g][i]) if (y > x) s += y - x;
        return s;
    }
    void leaf(int cost) {
        statSucc++;
        int lens[64];
        for (int h = 0; h < M; h++) { int l = L; while (l > 0 && cur[h][l - 1] == 0) l--; lens[h] = l; }
        if (!floored) {
            bool same = true;
            for (int h = 0; h < M && same; h++) if (lens[h] != (int)al[h].size() || memcmp(cur[h].data(), al[h].data(), lens[h]) != 0) same = false;
            if (same) return;                       // the repeat: geometric factor in T0Comp
        }
        int rem = b - cost;
        if (rem == 0 || lens[0] == 0) { (*acc)[cost] += 1; return; }
        size_t k0 = KS.size();
        ksPut(bi.tag.data(), bi.tag.size());
        for (int h = 0; h < M; h++) { KS.push_back((u8)lens[h]); ksPut(cur[h].data(), lens[h]); }
        size_t famEnd = KS.size();
        bool anyR = false;
        if (floored) {
            for (int g = 0; g < M; g++) {
                size_t cpos = KS.size(); KS.push_back(0); int cnt = 0;
                for (auto& cl : (*R)[g]) {
                    if (cl.m >= 1) {
                        int ix = cl.a + cl.m; int nv = ix < lens[g] ? cur[g][ix] : 0;
                        if (cl.val > nv) { KS.push_back((u8)(cl.m - 1)); KS.push_back(cl.a); KS.push_back(cl.val); cnt++; }
                    }
                }
                KS[cpos] = (u8)cnt; if (cnt) anyR = true;
            }
        }
        SV s;
        if (!anyR) {
            KS.resize(famEnd);
            KR kr = mkKR(k0);
            s = MT0.get(KS.data() + k0, kr.kl, kr.h, rem + 1);
            if (!s.p) {
                vector<Part> nx(M); for (int h = 0; h < M; h++) nx[h].assign(cur[h].begin(), cur[h].begin() + lens[h]);
                s = T0Comp(bi, nx, rem, kr);
            }
        } else {
            KR kr = mkKR(k0);
            s = MT.get(KS.data() + k0, kr.kl, kr.h, rem + 1);
            if (!s.p) {
                vector<Part> nx(M); for (int h = 0; h < M; h++) nx[h].assign(cur[h].begin(), cur[h].begin() + lens[h]);
                vector<vector<Cell3>> R2(M);
                for (int g = 0; g < M; g++)
                    for (auto& cl : (*R)[g]) if (cl.m >= 1 && cl.val > gp(nx[g], cl.a + cl.m)) R2[g].push_back({(u8)(cl.m - 1), cl.a, cl.val});
                s = TFComp(bi, nx, R2, rem, kr);
            }
        }
        KS.resize(k0);
        addShift(*acc, s, cost);
    }
    void rec(int i, int g, int cost) {
        if (i == L) { leaf(cost); return; }
        int lo = LO[g][i], hi = gp(al[g], i);
        for (int p : bi.pred[g]) hi = min(hi, (int)cur[p][i]);
        if (lo > hi) die("empty successor interval");
        int base = f(g, i, lo);
        for (int x = lo; x <= hi; x++) {
            int c = cost + f(g, i, x) - base;
            if (c > b) break;
            cur[g][i] = (u8)x;
            if (g + 1 < M) rec(i, g + 1, c); else rec(i + 1, 0, c);
        }
        cur[g][i] = 0;
    }
};
static SV T0Comp(const BoxInfo& bi, const vector<Part>& al, int b, const KR& kr) {
    statT0++;
    int w = 0; for (auto& p : al) for (u8 x : p) w += x;
    Ser acc(b + 1, 0);
    SuccGen sg(bi, al, b, false);
    sg.acc = &acc;
    sg.LO.assign(bi.M, vector<int>(sg.L, 0));
    for (int g = 0; g < bi.M; g++) for (int i = 0; i < sg.L; i++) sg.LO[g][i] = gp(al[g], i + 1);
    sg.rec(0, 0, 0);
    for (int e = w; e <= b; e++) acc[e] += acc[e - w];
    return MT0.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);
}
static SV TFComp(const BoxInfo& bi, const vector<Part>& al, const vector<vector<Cell3>>& R, int b, const KR& kr) {
    statT++;
    Ser acc(b + 1, 0);
    SuccGen sg(bi, al, b, true);
    sg.acc = &acc; sg.R = &R;
    int L = sg.L;
    sg.LO.assign(bi.M, vector<int>(L, 0));
    sg.rho.assign(bi.M, vector<vector<int>>(L));
    for (int g = 0; g < bi.M; g++) {
        vector<int> v0(L + 1, 0);
        for (auto& c : R[g]) if (c.m == 0 && c.a < L + 1) v0[c.a] = c.val;
        for (int i = 0; i < L; i++) {
            sg.LO[g][i] = max(gp(al[g], i + 1), v0[i]);
            vector<int> rr(i, 0);
            for (auto& c : R[g]) if (c.m + c.a == i && c.a < i) rr[c.a] = max(rr[c.a], (int)c.val);
            for (int a = i - 2; a >= 0; a--) rr[a] = max(rr[a], rr[a + 1]);
            for (int y : rr) if (y) sg.rho[g][i].push_back(y);
        }
    }
    sg.rec(0, 0, 0);
    return MT.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);
}

// C_2 for the box family of plane partitions above phi (layout [m1, B1..Bt, m2])
struct BotRun {
    const BoxInfo* bi; int M, E;
    vector<Part> D0;                               // centre floor diagonals
    vector<vector<vector<int>>> sh;                // sh[g][c]: floor values that the centre cell (c,c) must cover
    vector<vector<Cell3>> candP, candN;            // residual candidates (lam-independent part of the test)
    vector<Part> lam;
    vector<vector<Cell3>> Rtmp;
    Ser H;
    inline int Psi(int g, int c, int x) const {
        int s = (2 * c + 1) * x;
        if (c < (int)sh[g].size()) for (int y : sh[g][c]) if (y > x) s += y - x;
        return s;
    }
    SV side(const vector<vector<Cell3>>& cand, int rem) {
        size_t k0 = KS.size();
        ksPut(bi->tag.data(), bi->tag.size());
        for (int h = 0; h < M; h++) { KS.push_back((u8)lam[h].size()); ksPut(lam[h].data(), lam[h].size()); }
        size_t famEnd = KS.size();
        bool anyR = false;
        for (int g = 0; g < M; g++) {
            size_t cpos = KS.size(); KS.push_back(0); int cnt = 0;
            const Part& lg = lam[g]; int ln = (int)lg.size();
            for (auto& cl : cand[g]) {
                int ix = cl.a + cl.m + 1; int lv = ix < ln ? lg[ix] : 0;
                if (cl.val > lv) { KS.push_back(cl.m); KS.push_back(cl.a); KS.push_back(cl.val); cnt++; }
            }
            KS[cpos] = (u8)cnt; if (cnt) anyR = true;
        }
        SV s;
        if (!anyR) {
            KS.resize(famEnd);
            KR kr = mkKR(k0);
            s = MT0.get(KS.data() + k0, kr.kl, kr.h, rem + 1);
            if (!s.p) s = T0Comp(*bi, lam, rem, kr);
        } else {
            KR kr = mkKR(k0);
            s = MT.get(KS.data() + k0, kr.kl, kr.h, rem + 1);
            if (!s.p) {
                vector<vector<Cell3>> R(M);
                for (int g = 0; g < M; g++)
                    for (auto& cl : cand[g]) if (cl.val > gp(lam[g], cl.a + cl.m + 1)) R[g].push_back(cl);
                s = TFComp(*bi, lam, R, rem, kr);
            }
        }
        KS.resize(k0);
        return s;
    }
    void centre(int cost) {
        statCent++;
        int rem = E - cost;
        if (rem == 0 || lam[0].empty()) { H[cost] += 1; return; }
        SV sp = side(candP, rem);
        SV sn = side(candN, rem);
        addMul(H, cost, sp, sn);
    }
    void rec(int c, int g, int cost) {
        if (g == 0 && c > 0 && gp(lam[0], c - 1) == 0) { centre(cost); return; }
        int lo = gp(D0[g], c);
        int hi = c > 0 ? gp(lam[g], c - 1) : lo + E;
        for (int p : bi->pred[g]) hi = min(hi, gp(lam[p], c));
        if (lo > hi) die("empty centre interval");
        if (c >= (int)sh[g].size()) die("centre too long");
        const vector<int>& shc = sh[g][c];
        int c1 = cost;
        for (int x = lo; x <= hi; x++) {
            if (x > lo) {                               // Psi(x) - Psi(x-1) = (2c+1) - #{y in sh : y >= x} >= 1
                int dlt = 2 * c + 1; for (int y : shc) if (y >= x) dlt--;
                c1 += dlt; if (c1 > E) break;
            }
            bool push = x > 0;
            if (push) { if ((int)lam[g].size() != c) die("centre shape"); lam[g].push_back((u8)x); }
            if (g + 1 < M) rec(c, g + 1, c1); else rec(c + 1, 0, c1);
            if (push) lam[g].pop_back();
        }
    }
};
static SV BOTComp(const vector<int>& bb, const DA& phi, int E, const KR& kr) {
    statBot++;
    const BoxInfo& bi = boxInfo(bb);
    int M = bi.M, t = (int)bb.size();
    vector<vector<Part>> P(M);                      // member plane partitions
    {
        int rows = phi.zero() ? 0 : phi.e[0], cols = phi.zero() ? 0 : phi.e[t + 1];
        for (int b = 0; b < M; b++) {
            int z[8]; int r = b; for (int i = t - 1; i >= 0; i--) { z[1 + i] = r % bb[i]; r /= bb[i]; }
            for (int i = 0; i < rows; i++) {
                Part row;
                for (int j = 0; j < cols; j++) { z[0] = i; z[t + 1] = j; int x = at(phi, z); if (!x) break; row.push_back((u8)x); }
                if (row.empty()) break;
                P[b].push_back(row);
            }
        }
    }
    auto pv = [&](int b, int i, int j) { return (i < (int)P[b].size() && j < (int)P[b][i].size()) ? (int)P[b][i][j] : 0; };
    int R = 0; for (int b = 0; b < M; b++) { R = max(R, (int)P[b].size()); if (!P[b].empty()) R = max(R, (int)P[b][0].size()); }
    BotRun br; br.bi = &bi; br.M = M; br.E = E;
    br.D0.assign(M, {}); br.sh.assign(M, {}); br.candP.assign(M, {}); br.candN.assign(M, {});
    for (int b = 0; b < M; b++) {
        for (int c = 0; c < R; c++) { int x = pv(b, c, c); if (!x) break; br.D0[b].push_back((u8)x); }
        vector<Part> DP, DN;
        for (int m = 0; m + 1 < R; m++) {
            Part p, n;
            for (int a = 0; a + m + 1 < R; a++) { int x = pv(b, a, a + m + 1); if (!x) break; p.push_back((u8)x); }
            for (int a = 0; a + m + 1 < R; a++) { int x = pv(b, a + m + 1, a); if (!x) break; n.push_back((u8)x); }
            DP.push_back(p); DN.push_back(n);
        }
        while (!DP.empty() && DP.back().empty()) DP.pop_back();
        while (!DN.empty() && DN.back().empty()) DN.pop_back();
        // residual candidates: cell (m, a, val = D[m][a]) unless val <= D[m-1][a+1] (then never residual)
        for (int m = 0; m < (int)DP.size(); m++) for (int a = 0; a < (int)DP[m].size(); a++) {
            int val = DP[m][a]; if (m == 0 || val > gp(DP[m - 1], a + 1)) br.candP[b].push_back({(u8)m, (u8)a, (u8)val}); }
        for (int m = 0; m < (int)DN.size(); m++) for (int a = 0; a < (int)DN[m].size(); a++) {
            int val = DN[m][a]; if (m == 0 || val > gp(DN[m - 1], a + 1)) br.candN[b].push_back({(u8)m, (u8)a, (u8)val}); }
        br.sh[b].assign(R + E + 2, {});   // (indexed up to the longest possible centre)
        for (int c = 0; c < R; c++) for (int a = 0; a < c; a++) {
            int y = pv(b, a, c); if (y) br.sh[b][c].push_back(y);
            y = pv(b, c, a); if (y) br.sh[b][c].push_back(y);
        }
    }
    br.H.assign(E + 1, 0);
    br.lam.assign(M, Part());
    for (int g = 0; g < M; g++) br.lam[g].reserve(R + E + 2);
    br.rec(0, 0, 0);
    return MFAM.put(KS.data() + kr.k0, kr.kl, kr.h, br.H.data(), E + 1);
}

// ------------------------------------------------------------------ family levels
static SV FAMComp(int k, const vector<int>& bb, const DA& phi, int E, const KR& kr);
static inline void famPrefix(int k, const vector<int>& bb) { KS.push_back((u8)k); KS.push_back((u8)bb.size()); for (int x : bb) KS.push_back((u8)x); }
// KS[k0..) = famPrefix + ser(phi), phi's serialisation at phiPos; looks up / computes; KS is not restored
static SV famLookupKey(int k, const vector<int>& bb, int E, size_t k0, size_t phiPos) {
    KR kr = mkKR(k0);
    SV s = MFAM.get(KS.data() + k0, kr.kl, kr.h, E + 1);
    if (s.p) { if (k > 2) statFamHit++; else statBotHit++; return s; }
    size_t pos = phiPos; DA phi = parseDA(KS.data(), pos);
    return (k == 2) ? BOTComp(bb, phi, E, kr) : FAMComp(k, bb, phi, E, kr);
}
static SV FAM(int k, const vector<int>& bb, const DA& phi, int E) {
    if (E < 0) return SV{};
    if (E == 0) return ONE;
    size_t k0 = KS.size(); famPrefix(k, bb); size_t pp = KS.size();
    int cls[8]; famCls((int)bb.size(), bb, phi.D, cls); serCanonDA(phi, cls);
    SV s = famLookupKey(k, bb, E, k0, pp);
    KS.resize(k0); return s;
}
static SV FAMComp(int k, const vector<int>& bb, const DA& phi, int E, const KR& kr) {
    statFam++; statFamLvl[k]++;
    int t = (int)bb.size();
    int S = Sk[k];
    int Dc = t + k - 1;                                 // column layout [B1..Bt, m2..mk]
    vector<DA> sl;                                      // slices of phi along m1
    int ns = phi.zero() ? 0 : phi.e[0];
    for (int r = 0; r < max(ns, S); r++) sl.push_back(slice0(phi, r));
    const DA& Lf = sl[S - 1];
    int capW = (weight(phi) + E) / S;                   // S|c| <= |phi| + eps(c) <= |phi| + E
    int ext[8];
    for (int i = 0; i < Dc; i++) {
        if (i < t) ext[i] = bb[i];
        else {
            int e0 = sl[0].zero() ? 0 : sl[0].e[i];
            int eL = Lf.zero() ? 0 : Lf.e[i];
            ext[i] = max(eL, min(e0 + E, capW));
            if (ext[i] < 1) ext[i] = 1;
        }
    }
    Floors tailF; mkFloors(tailF, vector<DA>(sl.begin() + S, sl.end()));
    int extra = (S - 1 >= 2) ? 1 : 0;
    vector<int> bb2 = bb; if (extra) bb2.push_back(S - 1);
    vector<u8> pref; pref.push_back((u8)(k - 1)); pref.push_back((u8)bb2.size()); for (int x : bb2) pref.push_back((u8)x);
    int clsC[8]; famCls((int)bb2.size(), bb2, t + k - 1 + ((S - 1 >= 2) ? 1 : 0), clsC);
    // effective floor psi(c) = c v sl[r], layout [m2, B1..Bt, (r), m3..mk]; colOf maps psi -> column coordinates
    int Dp = Dc + extra, rc = extra ? 1 + t : -1;
    int colOf[8];
    for (int j = 0; j < Dp; j++) colOf[j] = (j == 0) ? t : (j <= t) ? j - 1 : (j == rc) ? -1 : j - extra;
    int slMax[8] = {0}; int nzSl = 0;
    for (int r = 0; r < S - 1; r++) if (!sl[r].zero()) { nzSl = r + 1; for (int i = 0; i < Dc; i++) slMax[i] = max(slMax[i], sl[r].e[i]); }
    int PB[8]; for (int i = 0; i < Dc; i++) PB[i] = max(ext[i], slMax[i]);
    size_t pst[8]; strides(Dc, PB, pst);
    vector<vector<u8>> slpad(S - 1);
    for (int r = 0; r < S - 1; r++) slpad[r] = padTo(sl[r], Dc, PB);
    Ser H(E + 1, 0);
    Enumer en; en.setup(Dc, ext); en.setLo(Lf); en.w = 1; en.budget = E;
    for (int r = 0; r < S - 1; r++) en.addThr(sl[r]);
    en.emit = [&](const vector<u8>& cur, int eps) {
        statCols++; statColsLvl[k]++;
        int rem = E - eps;
        if (rem == 0) { H[eps] += 1; return; }
        size_t k1 = KS.size();
        ksPut(pref.data(), pref.size());
        size_t pp = KS.size();
        // ---- serialise psi(c) directly
        bool cz = en.mxc[0] == 0;
        int pe[8];
        for (int j = 0; j < Dp; j++) {
            if (j == rc) pe[j] = cz ? nzSl : S - 1;
            else { int i = colOf[j]; pe[j] = max(cz ? 0 : en.mxc[i], slMax[i]); }
        }
        KS.push_back((u8)Dp);
        if (cz && nzSl == 0) { for (int j = 0; j < Dp; j++) KS.push_back(0); }
        else {
            for (int j = 0; j < Dp; j++) KS.push_back((u8)pe[j]);
            size_t n = prodExt(Dp, pe); u8* out = KS.grow(n);
            int last = pe[Dp - 1]; int lc = cz ? 0 : en.mxc[Dc - 1];
            int y[8] = {0};
            while (true) {
                int r = rc >= 0 ? y[rc] : 0;
                size_t offS = 0, offC = 0; bool inC = !cz;
                for (int j = 0; j < Dp - 1; j++) {
                    if (j == rc) continue;
                    int i = colOf[j];
                    offS += (size_t)y[j] * pst[i]; offC += (size_t)y[j] * en.st[i];
                    if (y[j] >= en.mxc[i]) inC = false;
                }
                const u8* sp = slpad[r].data() + offS;
                if (inC) {
                    const u8* cp = cur.data() + offC; int x = 0;
                    for (; x < lc; x++) out[x] = max(cp[x], sp[x]);
                    for (; x < last; x++) out[x] = sp[x];
                } else memcpy(out, sp, last);
                out += last;
                int j = Dp - 2;
                for (; j >= 0; j--) { if (++y[j] < pe[j]) break; y[j] = 0; }
                if (j < 0) break;
            }
        }
        canonInPlace(pp, clsC);
        SV up = famLookupKey(k - 1, bb2, rem, k1, pp);
        KS.resize(k1);
        // ---- lower chain inside c
        serCur(en);
        SV low = chainLookup(tailF, 0, rem, k1, [&] { return en.built(); });
        addMul(H, eps, up, low);
    };
    en.run();
    return MFAM.put(KS.data() + kr.k0, kr.kl, kr.h, H.data(), E + 1);
}

// ------------------------------------------------------------------ direct (slow) reference for families
// sum over box families u >= phi of q^{|u| - |phi|}, by plain enumeration (layout as FAM, dims t + k)
static Ser DIRECT(int Dtot, const vector<int>& bb, const DA& phi, int E) {
    int t = (int)bb.size();
    int ext[8];
    for (int i = 0; i < Dtot; i++) {
        bool isBox = (i >= 1 && i <= t);
        if (isBox) ext[i] = bb[i - 1];
        else { int ef = phi.zero() ? 0 : phi.e[i]; ext[i] = max(1, ef + E); }
    }
    Ser H(E + 1, 0);
    Enumer en; en.setup(Dtot, ext); en.setLo(phi); en.w = 1; en.budget = E;
    en.emit = [&](const vector<u8>&, int c) { H[c]++; };
    en.run();
    return H;
}

// ------------------------------------------------------------------ top level, orbit reduction
static vector<vector<int>> PERMS;
// orbit representatives, stored serialised (a few bytes each)
struct RepStore {
    vector<u8> blob; vector<uint64_t> off; vector<int> orb; vector<int> wt;
    void push_back(const pair<DA, int>& r) { off.push_back(blob.size()); serVec(r.first, blob); orb.push_back(r.second); wt.push_back(weight(r.first)); }
    size_t size() const { return orb.size(); }
    DA get(size_t i) const { size_t pos = off[i]; return parseDA(blob.data(), pos); }
    void sortByWeight() {
        vector<int> idx(size()); iota(idx.begin(), idx.end(), 0);
        stable_sort(idx.begin(), idx.end(), [&](int a, int b) { return wt[a] < wt[b]; });
        RepStore r2;
        for (int i : idx) { size_t pos = off[i]; size_t p0 = pos; parseDA(blob.data(), pos); r2.off.push_back(r2.blob.size()); r2.blob.insert(r2.blob.end(), blob.begin() + p0, blob.begin() + pos); r2.orb.push_back(orb[i]); r2.wt.push_back(wt[i]); }
        swap(*this, r2);
    }
    // hd2w: within each weight, order plane-partition blocks (d = 3) by their off-diagonal cells, above the
    // diagonal first, so blocks whose bottoms carry the same residual floors are processed together.
    // Only the order of the sum over representatives changes.
    static string offDiagSig(const DA& v) {
        string k;
        if (v.D != 2 || v.zero()) return k;
        int R = max(v.e[0], v.e[1]);
        auto g = [&](int a, int b) { int z[8] = {a, b, 0, 0, 0, 0, 0, 0}; return at(v, z); };
        for (int side = 0; side < 2; side++) {
            for (int s = 0; s < R; s++) for (int i = 0; i + s + 1 <= R; i++) {
                int c = i + s + 1; k.push_back((char)(side ? g(c, i) : g(i, c)));
            }
            k.push_back((char)255);
        }
        return k;
    }
    void sortByWeightSig() {
        sortByWeight();
        RepStore r2; r2.off.reserve(size()); r2.orb.reserve(size()); r2.wt.reserve(size()); r2.blob.reserve(blob.size());
        for (size_t lo = 0; lo < size();) {
            size_t hi = lo; while (hi < size() && wt[hi] == wt[lo]) hi++;
            vector<pair<string, size_t>> kk; kk.reserve(hi - lo);
            for (size_t j = lo; j < hi; j++) kk.push_back({offDiagSig(get(j)), j});
            sort(kk.begin(), kk.end());
            for (auto& p : kk) {
                size_t i = p.second, pos = off[i], p0 = pos; parseDA(blob.data(), pos);
                r2.off.push_back(r2.blob.size()); r2.blob.insert(r2.blob.end(), blob.begin() + p0, blob.begin() + pos);
                r2.orb.push_back(orb[i]); r2.wt.push_back(wt[i]);
            }
            lo = hi;
        }
        swap(*this, r2);
    }
};
// compare the image of the ideal of v (a nonzero (d-1)-partition) under the axis permutation pm with v itself,
// given that the image has the same extents as v; row-major order, -1 if the image is smaller, 0 if equal
static int cmpImage(const DA& v, const vector<int>& pm) {
    int D = v.D;
    int inv[8]; for (int i = 0; i <= D; i++) inv[pm[i]] = i;    // c_j = y_{inv[j]}
    size_t tot = prodExt(D, v.e); int z[8] = {0};
    for (size_t p = 0; p < tot; p++) {
        // image height at z: number of h with c(z, h) in the ideal (an initial segment of h)
        int h = 0;
        while (true) {
            int c[8] = {0, 0, 0, 0, 0, 0, 0, 0};
            for (int j = 0; j <= D; j++) { int i = inv[j]; c[j] = (i == D) ? h : z[i]; }
            bool in = true; size_t q = 0;
            for (int j = 0; j < D; j++) { if (c[j] >= v.e[j]) { in = false; break; } q = q * v.e[j] + c[j]; }
            if (!in || c[D] >= v.v[q]) break;
            h++;
        }
        int x = v.v[p];
        if (h != x) return h < x ? -1 : 1;
        for (int i = D - 1; i >= 0; i--) { if (++z[i] < v.e[i]) break; z[i] = 0; }
    }
    return 0;
}
static string i128str(i128 x) {
    if (x == 0) return "0";
    bool neg = x < 0; if (neg) x = -x;
    string s; while (x > 0) { s.push_back('0' + (int)(x % 10)); x /= 10; }
    if (neg) s.push_back('-');
    reverse(s.begin(), s.end()); return s;
}
static i128 parseI128(const string& s) { i128 x = 0; size_t i = 0; bool neg = false; if (s[0] == '-') { neg = true; i = 1; } for (; i < s.size(); i++) x = x * 10 + (s[i] - '0'); return neg ? -x : x; }
static double curMB() { long pages = 0, rss = 0; FILE* f = fopen("/proc/self/statm", "r"); if (f) { if (fscanf(f, "%ld %ld", &pages, &rss) != 2) rss = 0; fclose(f); } return rss * (sysconf(_SC_PAGESIZE) / 1048576.0); }
static double peakMB() { struct rusage ru; getrusage(RUSAGE_SELF, &ru); return ru.ru_maxrss / 1024.0; }

int main(int argc, char** argv) {
    if (argc < 4) {
        fprintf(stderr, "usage: %s d N K [S_{d-1} ... S_3] [--canon-desc] [--sigorder] [--memcap MB] [--progress SEC]\n"
                        "          [--ckpt FILE] [--ckpt-every SEC] [--test] [--noorbit] [--fullenum] [--nocanon] [--canon-ext] [--noorder]\n"
                        "  3 <= d <= 7, 0 <= N <= 159, K >= 2, S_k >= 2 (default 2)\n", argv[0]);
        return 1;
    }
    d = atoi(argv[1]); N = atoi(argv[2]); K = atoi(argv[3]);
    int ai = 4;
    for (int k = d - 1; k >= 3; k--) Sk[k] = 2;
    for (int k = d - 1; k >= 3 && ai < argc && argv[ai][0] != '-'; k--) Sk[k] = atoi(argv[ai++]);
    bool test = false, noorbit = false, order = true, fullenum = false, sigorder = false;
    string ckpt; double ckptEvery = 300, progEvery = 60, memcap = 0;
    for (; ai < argc; ai++) {
        string s = argv[ai];
        if (s == "--test") test = true; else if (s == "--noorbit") noorbit = true; else if (s == "--noorder") order = false;
        else if (s == "--ckpt" && ai + 1 < argc) ckpt = argv[++ai];
        else if (s == "--ckpt-every" && ai + 1 < argc) ckptEvery = atof(argv[++ai]);
        else if (s == "--progress" && ai + 1 < argc) progEvery = atof(argv[++ai]);
        else if (s == "--memcap" && ai + 1 < argc) memcap = atof(argv[++ai]);
        else if (s == "--nocanon") CANON = false;
        else if (s == "--fm") {}                    // accepted for compatibility: first-member is the only method
        else if (s == "--sigorder") sigorder = true;
        else if (s == "--fullenum") fullenum = true;
        else if (s == "--canon-desc") CANON_DIR = 1;
        else if (s == "--canon-ext") CANON_PROF = false;
        else die("unknown option");
    }
    if (d < 3 || d > 7 || K < 2) die("need 3 <= d <= 7, K >= 2");
    if (N < 0 || N > 159) die("need 0 <= N <= 159 (series buffers hold 160 coefficients)");
    for (int k = d - 1; k >= 3; k--) if (Sk[k] < 2) die("need S_k >= 2");
    auto t0 = chrono::steady_clock::now();
    { vector<int> pm(d); iota(pm.begin(), pm.end(), 0); do PERMS.push_back(pm); while (next_permutation(pm.begin(), pm.end())); }
    int Wmax = N / K;
    RepStore reps;                // representatives and orbit sizes
    long nblocks = 0;
    {
        // A canonical block has ideal extents E_0 <= E_1 <= ... <= E_{d-1} (E_{d-1} = height); its ideal contains
        // the axis lines through the origin, so |v| >= (d - i)(E_i - 1) + 1 and E_i <= (W - 1)/(d - i) + 1.
        // Only that box is enumerated (all blocks with --fullenum, where the orbit sizes are checked).
        // Blocks are enumerated by their first value h (the height, which bounds every extent of a canonical block).
        int D = d - 1;
        auto process = [&](const Enumer& en, const vector<u8>& cur) {
            nblocks++;
            if (noorbit) { reps.push_back({en.built(), 1}); return; }
            // canonical = minimal serialisation over the d! axis permutations of the ideal. The image's extents
            // are the ideal's extents permuted, so a canonical block has the D smallest ideal extents in
            // increasing order; only permutations that keep the extents need the image built
            int Ei[8]; bool z = en.mxc[0] == 0;
            for (int i = 0; i < D; i++) Ei[i] = z ? 0 : en.mxc[i];
            Ei[D] = cur[0];
            int srt[8]; for (int i = 0; i <= D; i++) { int x = Ei[i], j = i; while (j > 0 && srt[j - 1] > x) { srt[j] = srt[j - 1]; j--; } srt[j] = x; }
            for (int i = 0; i < D; i++) if (Ei[i] != srt[i]) return;
            DA v = en.built();
            string me; int stab = 0;
            for (auto& pm : PERMS) {
                int cmp = 0;
                for (int i = 0; i < v.D && !cmp; i++) { int a = Ei[pm[i]], b = Ei[i]; cmp = a < b ? -1 : a > b ? 1 : 0; }
                if (cmp > 0) continue;
                if (cmp < 0) return;                    // a smaller image: not the canonical representative
                int c2 = v.zero() ? 0 : cmpImage(v, pm);
                if (c2 < 0) return;
                if (c2 == 0) stab++;
            }
            reps.push_back({v, (int)PERMS.size() / stab});
        };
        if (noorbit || fullenum) {
            int ext[8]; for (int i = 0; i < D; i++) ext[i] = max(1, Wmax);
            Enumer en; en.setup(D, ext); en.w = 1; en.budget = Wmax;
            en.emit = [&](const vector<u8>& cur, int) { process(en, cur); };
            en.run();
        } else {
            nblocks++; reps.push_back({zeroDA(D), 1});
            for (int h = 1; h <= Wmax; h++) {
                int ext[8]; for (int i = 0; i < D; i++) ext[i] = max(1, min(h, (Wmax - 1) / (d - i) + 1));
                Enumer en; en.setup(D, ext); en.w = 1; en.budget = Wmax - h;
                DA hiA; hiA.D = D; for (int i = 0; i < D; i++) hiA.e[i] = en.ext[i]; hiA.v.assign(en.tot, (u8)h);
                en.setHi(hiA); en.lo[0] = (u8)h;
                en.emit = [&](const vector<u8>& cur, int) { process(en, cur); };
                en.run();
            }
        }
    }
    long msum = 0; for (int o : reps.orb) msum += o;
    if (getenv("HD_ENUMONLY")) { fprintf(stderr, "# enum only: blocks %ld reps %zu %.2fs\n", nblocks, reps.size(), chrono::duration<double>(chrono::steady_clock::now() - t0).count()); return 0; }
    if ((noorbit || fullenum) && msum != nblocks) die("orbit sizes do not add up");
    if (sigorder && !order) die("--sigorder needs the weight order");
    if (order) { if (sigorder) reps.sortByWeightSig(); else reps.sortByWeight(); }
    fprintf(stderr, "# d=%d N=%d K=%d S=(", d, N, K);
    for (int k = d - 1; k >= 3; k--) fprintf(stderr, "%d%s", Sk[k], k > 3 ? "," : "");
    fprintf(stderr, ") blocks=%ld%s reps=%zu (orbit sum %ld) enum=%.2fs\n", nblocks, (noorbit || fullenum) ? "" : " (canonical box)", reps.size(), msum, chrono::duration<double>(chrono::steady_clock::now() - t0).count());
    vector<i128> P(N + 1, 0);
    // ---- checkpoint: parameters, number of representatives, index of the next one, partial sums
    string sig = to_string(d) + " " + to_string(N) + " " + to_string(K);
    for (int k = d - 1; k >= 3; k--) sig += " " + to_string(Sk[k]);
    sig += string(" ") + (order ? (sigorder ? "ord sig" : "ord") : "noord") + (noorbit ? " noorbit" : "");
    sig += " fm";                                // as hd2w --fm, so its checkpoints stay compatible
    sig += CANON ? (CANON_DIR > 0 ? " canon-desc" : " canon") : " nocanon";
    if (CANON && !CANON_PROF) sig += " ext";
    size_t start = 0; double before = 0;
    if (!ckpt.empty()) {
        ifstream in(ckpt);
        if (in) {
            string magic, line; getline(in, magic); getline(in, line);
            if (magic != "hd2-ckpt v1" || line != sig) die("checkpoint does not match these parameters");
            size_t nr; in >> nr >> start >> before;
            if (nr != reps.size() || start > reps.size()) die("checkpoint does not match the representatives");
            for (int n = 0; n <= N; n++) { int nn; string v; in >> nn >> v; if (nn != n) die("bad checkpoint"); P[n] = parseI128(v); }
            fprintf(stderr, "# resumed from %s at representative %zu of %zu (%.0fs before resume)\n", ckpt.c_str(), start, reps.size(), before);
        }
    }
    auto writeCkpt = [&](size_t next) {
        string tmp = ckpt + ".tmp";
        FILE* f = fopen(tmp.c_str(), "w"); if (!f) die("cannot write checkpoint");
        double el = before + chrono::duration<double>(chrono::steady_clock::now() - t0).count();
        fprintf(f, "hd2-ckpt v1\n%s\n%zu %zu %.1f\n", sig.c_str(), reps.size(), next, el);
        for (int n = 0; n <= N; n++) fprintf(f, "%d %s\n", n, i128str(P[n]).c_str());
        fflush(f); fsync(fileno(f)); fclose(f);
        if (rename(tmp.c_str(), ckpt.c_str()) != 0) die("cannot rename checkpoint");
    };
    auto lastCk = chrono::steady_clock::now(), lastPr = lastCk;
    long flushes = 0;
    for (size_t ri = start; ri < reps.size(); ri++) {
        auto now = chrono::steady_clock::now();
        if (!ckpt.empty() && chrono::duration<double>(now - lastCk).count() >= ckptEvery) { writeCkpt(ri); lastCk = now; }
        if (progEvery > 0 && chrono::duration<double>(now - lastPr).count() >= progEvery) {
            size_t mb = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb += m->bytes();
            fprintf(stderr, "# progress %zu/%zu reps, %.0fs, rss %.0f MB, memo %.0f MB, cols %ld, cent %ld\n", ri, reps.size(),
                    before + chrono::duration<double>(now - t0).count(), curMB(), mb / 1048576.0, statCols, statCent);
            lastPr = now;
        }
        if (memcap > 0) {                               // between representatives no view is live
            size_t mb = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb += m->bytes();
            if (mb / 1048576.0 > memcap) {          // hd2w: drop the floored side states and chains first, everything only if needed
                MT.clear(); MG.clear(); flushes++;
                size_t mb2 = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb2 += m->bytes();
                bool all = mb2 / 1048576.0 > 0.7 * memcap;
                if (all) for (SerMap* m : {&MFAM, &MT0, &MF}) m->clear();
                fprintf(stderr, "# memo flush %ld (%s) at representative %zu\n", flushes, all ? "all tables" : "floored tables", ri);
            }
        }
        DA v = reps.get(ri); int orbit = reps.orb[ri]; int w = reps.wt[ri]; int E = N - K * w;
        if (E < 0) continue;
        vector<int> bb; DA phi;                         // prefix family floor: [m1, B1=[K-1], m2..] or v (K = 2)
        if (K - 1 >= 2) {
            bb.push_back(K - 1);
            if (v.zero()) phi = zeroDA(d);
            else {
                int pe[8]; pe[0] = v.e[0]; pe[1] = K - 1; for (int i = 1; i < v.D; i++) pe[i + 1] = v.e[i];
                size_t tot = prodExt(d, pe); vector<u8> buf(tot, 0); int y[8] = {0}, z[8];
                for (size_t p = 0; p < tot; p++) {
                    z[0] = y[0]; for (int i = 1; i < v.D; i++) z[i] = y[i + 1];
                    buf[p] = (u8)at(v, z);
                    for (int i = d - 1; i >= 0; i--) { if (++y[i] < pe[i]) break; y[i] = 0; }
                }
                phi = fromBox(d, pe, buf.data());
            }
        } else phi = v;
        SV C = FAM(d - 1, bb, phi, E);
        SV Fv = Fst(v, E);
        for (int i = 0; i <= E && i < C.n; i++) {
            cf ci = svAt(C, i); if (!ci) continue;
            for (int j = 0; i + j <= E && j < Fv.n; j++) { cf z; if (__builtin_mul_overflow(ci, svAt(Fv, j), &z) || __builtin_mul_overflow(z, (cf)orbit, &z) || __builtin_add_overflow(P[K * w + i + j], z, &P[K * w + i + j])) die("result overflow"); }
        }
        {
            static int lastW = -1; static double tW = 0; static long nW = 0;
            double tnow = chrono::duration<double>(chrono::steady_clock::now() - t0).count();
            if (lastW < 0) { lastW = w; tW = tnow; }
            nW++;
            bool endW = (ri + 1 == reps.size()) || reps.wt[ri + 1] != w;
            if (endW && getenv("HD_WEIGHTS")) { fprintf(stderr, "#   |v| = %2d: %6ld reps, %.2fs\n", w, nW, tnow - tW); tW = tnow; nW = 0; }
        }
    }
    if (!ckpt.empty()) writeCkpt(reps.size());
    double tt = before + chrono::duration<double>(chrono::steady_clock::now() - t0).count();
    for (int n = 0; n <= N; n++) {
        if (P[n] < 0) die("negative result");
        printf("%d %s\n", n, i128str(P[n]).c_str());
    }
    fprintf(stderr, "# time %.2fs (%.0fs before resume) peak %.0f MB flushes %ld fam=%ld famHit=%ld cols=%ld bot=%ld botHit=%ld cent=%ld T=%ld T0=%ld succ=%ld G=%ld Y=%ld F=%ld\n",
            tt, before, peakMB(), flushes, statFam, statFamHit, statCols, statBot, statBotHit, statCent, statT, statT0, statSucc, statG, statY, statF);
    const SerMap* MS[5] = {&MFAM, &MT, &MT0, &MG, &MF}; const char* MN[5] = {"fam", "T", "T0", "G", "F"};
    fprintf(stderr, "# memo:");
    for (int i = 0; i < 5; i++) fprintf(stderr, " %s %zu (+%zu re, %.0f MB)", MN[i], MS[i]->count, MS[i]->upgrades, MS[i]->bytes() / 1048576.0);
    fprintf(stderr, "\n");
    for (int i = 0; i < 5; i++) {
        const SerMap& m = *MS[i]; long hist[17] = {0}; double kb = 0, sb = 0;
        for (size_t j = 0; j < m.cap; j++) if (m.slots[j]) {
            const u8* r = SerMap::recOf(m.slots[j]);
            hist[r[3]]++; kb += r[0] | (r[1] << 8); sb += r[2];
        }
        fprintf(stderr, "#   %s: cap %zu, keys %.1f B/entry, series %.1f coeffs/entry, records %.1f MB (%.1f MB superseded); width 1/2/4/8/16:", MN[i], m.cap, kb / max<size_t>(1, m.count), sb / max<size_t>(1, m.count), m.recs.total / 1048576.0, m.wasted / 1048576.0);
        for (int q : {1, 2, 4, 8, 16}) fprintf(stderr, " %ld", hist[q]);
        fprintf(stderr, "\n");
    }
    for (int k = d - 1; k >= 3; k--) fprintf(stderr, "#   level %d: family computations %ld, columns %ld\n", k, statFamLvl[k], statColsLvl[k]);
    if (test) {
        mt19937 rng(1);
        int ok = 0, bad = 0;
        for (int trial = 0; trial < 40; trial++) {
            int k = 2 + rng() % (d - 2 >= 1 ? d - 2 : 1); if (k > d - 1) k = d - 1;
            vector<int> bb; int t = rng() % 2; for (int i = 0; i < t; i++) bb.push_back(2 + rng() % 2);
            int Dtot = t + k;
            int pe[8]; for (int i = 0; i < Dtot; i++) pe[i] = (i >= 1 && i <= t) ? bb[i - 1] : 3;
            size_t tot = prodExt(Dtot, pe); vector<u8> buf(tot, 0); size_t st[8]; strides(Dtot, pe, st);
            int cells = rng() % 5;
            for (int c = 0; c < cells; c++) {
                for (int tries = 0; tries < 50; tries++) {
                    size_t p = rng() % tot; int z[8]; size_t r = p; for (int i = Dtot - 1; i >= 0; i--) { z[i] = r % pe[i]; r /= pe[i]; }
                    int nv = buf[p] + 1; bool okp = true;
                    for (int i = 0; i < Dtot; i++) if (z[i] > 0 && buf[p - st[i]] < nv) okp = false;
                    if (okp && nv <= 3) { buf[p] = (u8)nv; break; }
                }
            }
            DA phi = fromBox(Dtot, pe, buf.data());
            int E = 2 + rng() % 4;
            SV a = FAM(k, bb, phi, E); Ser b = DIRECT(Dtot, bb, phi, E);
            bool same = true; for (int i = 0; i <= E; i++) if (svAt(a, i) != b[i]) same = false;
            if (same) ok++; else { bad++; fprintf(stderr, "MISMATCH k=%d t=%d E=%d\n", k, t, E); }
        }
        fprintf(stderr, "# unit test: %d ok, %d bad\n", ok, bad);
    }
    return 0;
}


==> anc/p3_0_100.txt <==
0 1
1 1
2 4
3 10
4 26
5 59
6 140
7 307
8 684
9 1464
10 3122
11 6500
12 13426
13 27248
14 54804
15 108802
16 214071
17 416849
18 805124
19 1541637
20 2930329
21 5528733
22 10362312
23 19295226
24 35713454
25 65715094
26 120256653
27 218893580
28 396418699
29 714399381
30 1281403841
31 2287986987
32 4067428375
33 7200210523
34 12693890803
35 22290727268
36 38993410516
37 67959010130
38 118016656268
39 204233654229
40 352245710866
41 605538866862
42 1037668522922
43 1772700955975
44 3019333854177
45 5127694484375
46 8683676638832
47 14665233966068
48 24700752691832
49 41495176877972
50 69531305679518
51 116221415325837
52 193794476658112
53 322382365507746
54 535056771014674
55 886033384475166
56 1464009339299229
57 2413804282801444
58 3971409682633930
59 6520649543912193
60 10684614225715559
61 17472947006257293
62 28518691093388854
63 46458506464748807
64 75542021868032878
65 122606799866017598
66 198635761249922839
67 321241075686259326
68 518619444932991189
69 835840682363211461
70 1344830884987012679
71 2160197135019313694
72 3464274974065172792
73 5546716388521137692
74 8866970207488458458
75 14152754466500976843
76 22555039558627198898
77 35891640262751219089
78 57029563918064668233
79 90484360954223277574
80 143358415090239954282
81 226807963517255531305
82 358333889257123661244
83 565354399842777981841
84 890770070376764164789
85 1401621831357922117069
86 2202544821764780402353
87 3456650041671482513941
88 5417897027736772529969
89 8481223512538764767738
90 13260084406108380778701
91 20706253003113498210245
92 32294715698836959449895
93 50308718871164926060930
94 78278746849363887476119
95 121657842187627811973789
96 188859428795517348420742
97 292850580990579853624589
98 453595525513443249884458
99 701799328644219387872150
100 1084637900920436453116970


==> anc/p4_0_50.txt <==
0 1
1 1
2 5
3 15
4 45
5 120
6 326
7 835
8 2145
9 5345
10 13220
11 32068
12 76965
13 181975
14 425490
15 982615
16 2245444
17 5077090
18 11371250
19 25235790
20 55536870
21 121250185
22 262769080
23 565502405
24 1209096875
25 2569270050
26 5427963902
27 11404408525
28 23836421895
29 49573316740
30 102610460240
31 211425606778
32 433734343316
33 886051842960
34 1802710594415
35 3653256942840
36 7375178344373
37 14833679265311
38 29727028383070
39 59363454021280
40 118137556912895
41 234310483718511
42 463193286245475
43 912703865994165
44 1792766221191810
45 3510520778098410
46 6853314878029174
47 13339437043652531
48 25888556874608490
49 50099922932879425
50 96682990637991290


==> anc/p5_0_45.txt <==
0 1
1 1
2 6
3 21
4 71
5 216
6 657
7 1907
8 5507
9 15522
10 43352
11 119140
12 323946
13 869476
14 2308071
15 6056581
16 15724170
17 40393693
18 102736274
19 258790004
20 645968054
21 1598460229
22 3923114261
23 9554122089
24 23098084695
25 55458417125
26 132293945737
27 313657570114
28 739380021561
29 1733472734334
30 4043288324470
31 9385148192238
32 21684370682500
33 49883015219960
34 114274883300637
35 260750207205695
36 592720681792084
37 1342441905336952
38 3029860697217176
39 6815333428229786
40 15280540462255553
41 34152474835110987
42 76098745464055291
43 169059821812420048
44 374492239761142250
45 827205156290467825


==> anc/p6_0_40.txt <==
0 1
1 1
2 7
3 28
4 105
5 357
6 1197
7 3857
8 12300
9 38430
10 118874
11 362670
12 1095430
13 3271751
14 9673993
15 28310881
16 82033609
17 235359901
18 668779076
19 1882412994
20 5249817573
21 14510628853
22 39762851345
23 108058883583
24 291331215952
25 779492325689
26 2070579107835
27 5462388008700
28 14316506671691
29 37291000754458
30 96566582412384
31 248681044655995
32 637062384490959
33 1623932959099444
34 4120190410516313
35 10407310523992865
36 26177828638944789
37 65583936794843761
38 163688518996765112
39 407077835092630492
40 1008905774197319306


==> anc/p7_0_35.txt <==
0 1
1 1
2 8
3 36
4 148
5 554
6 2024
7 7134
8 24796
9 84625
10 285784
11 953430
12 3151332
13 10314257
14 33457972
15 107557792
16 342732670
17 1082509680
18 3389190112
19 10518508294
20 32361863632
21 98711666690
22 298546248070
23 895425789360
24 2663818308506
25 7861971702653
26 23025881342336
27 66938122932196
28 193207617109414
29 553851699968645
30 1577279181321744
31 4463723142915801
32 12557013410901788
33 35123727238126537
34 97715083517889540
35 270450168724504758


==> anc/partitions_hdfm.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f811a0dc",
   "metadata": {},
   "source": [
    "# Counting d-dimensional partitions with hdfm\n",
    "\n",
    "Run the first cell once: it writes `hdfm.cpp` (Algorithm D of *Recursive Word Conditioning*, with first-member transfers throughout and 128-bit coefficients), compiles it, and defines `pd(d, n)`, which returns $p_d(0),\\ldots,p_d(n)$ for $1\\le d\\le 7$. Then change `d` and `n` in the cells below."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3f1af67c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Cell 1: paste this whole cell into a Jupyter notebook (Python 3 kernel) and run it once.\n",
    "# It writes hdfm.cpp -- Algorithm D with first-member transfers throughout and 128-bit coefficients,\n",
    "# SHA-256 b82de5d4b5d6c523... -- compiles it with g++, and defines pd(d, n).\n",
    "# Then, in the next cell:   pd(3, 40)    or    pd(5, 30)    and so on (1 <= d <= 7).\n",
    "\n",
    "SRC = r'''// hdfm.cpp -- exact counts p_d(0..N), 3 <= d <= 7, of d-dimensional partitions (finitely supported weakly\n",
    "// decreasing arrays on N^d, equivalently finite order ideals in N^(d+1)) by Algorithm D of \"Recursive Word\n",
    "// Conditioning for Higher-Dimensional Partitions\": recursive interior conditioning with effective floors,\n",
    "// first-member transfers for every chain, and 128-bit coefficients (every stored value checked below 2^120).\n",
    "//\n",
    "// build:   g++ -O2 -march=native -std=c++17 -o hdfm hdfm.cpp\n",
    "// run:     ./hdfm d N K [S_{d-1} ... S_3] [options] > table.txt        (one line \"n p_d(n)\" per n on stdout)\n",
    "// example: ./hdfm 3 60 3 --sigorder        ./hdfm 5 34 2 3 2 --canon-desc\n",
    "// options: --canon-desc   symmetric keys and the next sliced axis by decreasing length (default increasing)\n",
    "//          --sigorder     (d = 3) blocks of each weight ordered by their off-diagonal cells, for cache reuse\n",
    "//          --memcap MB    clear the caches between blocks when they exceed MB (recomputation, same result)\n",
    "//          --progress SEC --ckpt FILE --ckpt-every SEC   progress lines; checkpoint and resume\n",
    "//          --test         also compare 40 random family/bottom states with direct enumeration\n",
    "//          --noorbit --fullenum --nocanon --canon-ext --noorder   validation variants (same result)\n",
    "//\n",
    "// hdfm.cpp is hd2w.cpp (the program of run C in the computational certificate) with the corner\n",
    "// inclusion-exclusion evaluation of floor-free stationary chains removed: hd2w used it unless --fm was given.\n",
    "//\n",
    "// Recurrences:\n",
    "//   * top: condition on the K-th slice v (a (d-1)-partition, S_d orbit reduction);\n",
    "//          P_d = sum_v q^{K|v|} C_{d-1}([K-1], v^(K-1)) F(v)\n",
    "//   * family levels k = d-1..3: condition the box-indexed family of k-partitions on its slice S_k-1 (the\n",
    "//     column c); the earlier slices form a family of (k-1)-partitions above the effective floor\n",
    "//     psi(c) = c v phi_r on the box extended by [S_k-1]; the later slices form a chain inside c with floors\n",
    "//   * level 2: coupled diagonal transfer of the box-indexed plane partitions, residual-floor side states\n",
    "//\n",
    "// Implementation changes against hd.cpp (no recurrence changes):\n",
    "//   * every memo is an exact byte-keyed open-addressing table; keys in fixed chunks, series in an i64\n",
    "//     arena; lookups return views into the arena (no copies)\n",
    "//   * keys are built in place on one key stack; on a hit no array is materialised: the effective floor\n",
    "//     psi(c) is serialised directly from the enumerator's buffer and the padded slices, the column's\n",
    "//     own serialisation is copied from the enumerator's support box, centre and successor keys are\n",
    "//     written from the diagonal arrays\n",
    "//   * truncated products fused into the accumulator (i128 accumulation, checked)\n",
    "//   * the coupled diagonal bottom without std::function and without per-centre allocation\n",
    "//\n",
    "// Layouts (all arrays are weakly decreasing in every coordinate):\n",
    "//   family at level k : coordinates [m1, B1..Bt, m2..mk]  (m = member coordinates, B = box coordinates)\n",
    "//   column at level k : coordinates [B1..Bt, m2..mk]       (= slice of the family along m1)\n",
    "//   bottom (k = 2)    : family [m1, B1..Bt, m2]; member b has plane partition P_b[i][j] = phi[i, b, j]\n",
    "#include <bits/stdc++.h>\n",
    "#include <sys/resource.h>\n",
    "#include <unistd.h>\n",
    "using namespace std;\n",
    "typedef int64_t i64; typedef __int128 i128; typedef uint8_t u8;\n",
    "typedef __int128 cf;                       // series coefficients: 128-bit (hd2w)\n",
    "static const cf CFLIM = (cf)1 << 120;     // sanity bound on any stored coefficient\n",
    "typedef vector<cf> Ser;\n",
    "[[noreturn]] static void die(const char* m) { fprintf(stderr, \"fatal: %s\\n\", m); exit(2); }\n",
    "\n",
    "static int N, d, K; static int Sk[16];\n",
    "static long statColsLvl[16], statFamLvl[16];\n",
    "static long statFam = 0, statFamHit = 0, statCols = 0, statBot = 0, statBotHit = 0, statCent = 0, statT = 0,\n",
    "            statT0 = 0, statSucc = 0, statG = 0, statF = 0, statY = 0;\n",
    "\n",
    "// ------------------------------------------------------------------ dense monotone arrays\n",
    "struct DA {\n",
    "    int D = 0; int e[8] = {0, 0, 0, 0, 0, 0, 0, 0};\n",
    "    vector<u8> v;                       // row-major; empty <=> zero array (all extents 0), unless D == 0\n",
    "    bool zero() const { return D == 0 ? (v.empty() || v[0] == 0) : v.empty(); }\n",
    "};\n",
    "static inline size_t prodExt(int D, const int* e) { size_t s = 1; for (int i = 0; i < D; i++) s *= (size_t)e[i]; return s; }\n",
    "static inline void strides(int D, const int* e, size_t* st) { size_t s = 1; for (int i = D - 1; i >= 0; i--) { st[i] = s; s *= (size_t)e[i]; } }\n",
    "static DA zeroDA(int D) { DA a; a.D = D; if (D == 0) a.v.assign(1, 0); return a; }\n",
    "static int weight(const DA& a) { int w = 0; for (u8 x : a.v) w += x; return w; }\n",
    "static inline int at(const DA& a, const int* z) {       // value at z (outside the extents: 0)\n",
    "    if (a.D == 0) return a.v.empty() ? 0 : a.v[0];\n",
    "    if (a.v.empty()) return 0;\n",
    "    size_t p = 0;\n",
    "    for (int i = 0; i < a.D; i++) { if (z[i] >= a.e[i]) return 0; p = p * a.e[i] + z[i]; }\n",
    "    return a.v[p];\n",
    "}\n",
    "static DA fromBox(int D, const int* ext, const u8* buf) {   // trimmed DA from a dense box buffer\n",
    "    DA a; a.D = D;\n",
    "    if (D == 0) { a.v.assign(1, buf[0]); return a; }\n",
    "    size_t tot = prodExt(D, ext); size_t st[8]; strides(D, ext, st);\n",
    "    int ne[8] = {0}; bool any = false;\n",
    "    int z[8] = {0};\n",
    "    for (size_t p = 0; p < tot; p++) {\n",
    "        if (buf[p]) { any = true; for (int i = 0; i < D; i++) ne[i] = max(ne[i], z[i] + 1); }\n",
    "        for (int i = D - 1; i >= 0; i--) { if (++z[i] < ext[i]) break; z[i] = 0; }\n",
    "    }\n",
    "    if (!any) return a;\n",
    "    for (int i = 0; i < D; i++) a.e[i] = ne[i];\n",
    "    size_t nt = prodExt(D, ne); a.v.assign(nt, 0);\n",
    "    int y[8] = {0};\n",
    "    for (size_t q = 0; q < nt; q++) {\n",
    "        size_t p = 0; for (int i = 0; i < D; i++) p += (size_t)y[i] * st[i];\n",
    "        a.v[q] = buf[p];\n",
    "        for (int i = D - 1; i >= 0; i--) { if (++y[i] < ne[i]) break; y[i] = 0; }\n",
    "    }\n",
    "    return a;\n",
    "}\n",
    "// DA from the sub-box [0,mx) of a box buffer with extents ext (mx = bounding extents of the support)\n",
    "static DA fromSub(int D, const int* ext, const u8* buf, const int* mx) {\n",
    "    DA a; a.D = D;\n",
    "    if (D == 0) { a.v.assign(1, buf[0]); return a; }\n",
    "    for (int i = 0; i < D; i++) if (mx[i] == 0) return a;\n",
    "    size_t st[8]; strides(D, ext, st);\n",
    "    for (int i = 0; i < D; i++) a.e[i] = mx[i];\n",
    "    size_t nt = prodExt(D, mx); a.v.resize(nt);\n",
    "    if (D == 1) { memcpy(a.v.data(), buf, nt); return a; }\n",
    "    int y[8] = {0}; size_t q = 0; size_t rowLen = mx[D - 1];\n",
    "    while (true) {\n",
    "        size_t p = 0; for (int i = 0; i < D - 1; i++) p += (size_t)y[i] * st[i];\n",
    "        memcpy(a.v.data() + q, buf + p, rowLen); q += rowLen;\n",
    "        int i = D - 2;\n",
    "        for (; i >= 0; i--) { if (++y[i] < mx[i]) break; y[i] = 0; }\n",
    "        if (i < 0) break;\n",
    "    }\n",
    "    return a;\n",
    "}\n",
    "static DA slice0(const DA& a, int r) {                   // slice along coordinate 0 (trimmed)\n",
    "    if (a.D == 0) die(\"slice of a scalar\");\n",
    "    if (a.v.empty() || r >= a.e[0]) return zeroDA(a.D - 1);\n",
    "    size_t blk = prodExt(a.D - 1, a.e + 1);\n",
    "    if (a.D == 1) { DA s; s.D = 0; s.v.assign(1, a.v[r]); return s; }\n",
    "    return fromBox(a.D - 1, a.e + 1, a.v.data() + (size_t)r * blk);\n",
    "}\n",
    "// dense copy of a into a box of extents ext (a must fit)\n",
    "static vector<u8> padTo(const DA& a, int D, const int* ext) {\n",
    "    size_t tot = prodExt(D, ext); vector<u8> out(tot, 0);\n",
    "    if (a.zero()) return out;\n",
    "    if (a.D != D) die(\"pad dims\");\n",
    "    size_t st[8]; strides(D, ext, st);\n",
    "    int z[8] = {0}; size_t ta = prodExt(D, a.e);\n",
    "    for (size_t q = 0; q < ta; q++) {\n",
    "        size_t p = 0; for (int i = 0; i < D; i++) { if (z[i] >= ext[i]) die(\"pad box too small\"); p += (size_t)z[i] * st[i]; }\n",
    "        out[p] = a.v[q];\n",
    "        for (int i = D - 1; i >= 0; i--) { if (++z[i] < a.e[i]) break; z[i] = 0; }\n",
    "    }\n",
    "    return out;\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ key stack\n",
    "// Every memo key is written at the top of KS; nested calls write above it and restore the size.\n",
    "struct KeyStack {\n",
    "    u8* b = nullptr; size_t n = 0, cap = 0;\n",
    "    KeyStack() { cap = (size_t)1 << 16; b = (u8*)malloc(cap); }\n",
    "    inline void need(size_t m) { if (n + m > cap) { while (n + m > cap) cap *= 2; b = (u8*)realloc(b, cap); if (!b) die(\"out of memory\"); } }\n",
    "    inline void push_back(u8 x) { need(1); b[n++] = x; }\n",
    "    inline u8* grow(size_t m) { need(m); u8* p = b + n; n += m; return p; }\n",
    "    inline size_t size() const { return n; }\n",
    "    inline void resize(size_t m) { if (m > n) die(\"key stack resize up\"); n = m; }\n",
    "    inline u8* data() { return b; }\n",
    "    inline u8& operator[](size_t i) { return b[i]; }\n",
    "};\n",
    "static KeyStack KS;\n",
    "static inline void ksPut(const void* p, size_t n) { if (n) memcpy(KS.grow(n), p, n); }\n",
    "// serialisation of a trimmed array: D, extents, values (zero array: D, then D zero extents; scalar: 0, value)\n",
    "static void serKS(const DA& a) {\n",
    "    KS.push_back((u8)a.D);\n",
    "    if (a.D == 0) { KS.push_back(a.v.empty() ? 0 : a.v[0]); return; }\n",
    "    for (int i = 0; i < a.D; i++) KS.push_back((u8)a.e[i]);\n",
    "    ksPut(a.v.data(), a.v.size());\n",
    "}\n",
    "static void serVec(const DA& a, vector<u8>& out) {\n",
    "    out.push_back((u8)a.D);\n",
    "    if (a.D == 0) { out.push_back(a.v.empty() ? 0 : a.v[0]); return; }\n",
    "    for (int i = 0; i < a.D; i++) out.push_back((u8)a.e[i]);\n",
    "    out.insert(out.end(), a.v.begin(), a.v.end());\n",
    "}\n",
    "static DA parseDA(const u8* s, size_t& pos) {\n",
    "    DA a; a.D = s[pos++];\n",
    "    if (a.D == 0) { a.v.assign(1, s[pos++]); return a; }\n",
    "    size_t n = 1; bool z = false;\n",
    "    for (int i = 0; i < a.D; i++) { a.e[i] = s[pos++]; n *= (size_t)a.e[i]; if (!a.e[i]) z = true; }\n",
    "    if (z) { for (int i = 0; i < a.D; i++) a.e[i] = 0; return a; }\n",
    "    a.v.assign(s + pos, s + pos + n); pos += n;\n",
    "    return a;\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ canonical axis order (symmetries of states)\n",
    "// The value of a state does not change when its member axes are permuted, nor when box axes of equal size are\n",
    "// permuted; the bound X of a stationary chain F(X) may have all its axes permuted. Keys are written in a\n",
    "// canonical axis order: within each class the axes are sorted by signature (extent, then marginal profile);\n",
    "// ties keep their order. Any deterministic choice of representative is valid (the value of the transformed\n",
    "// state is the same); this one identifies most symmetric images with one key.\n",
    "static bool CANON = true; static int CANON_DIR = -1;      // -1: ascending signatures (shortest axis first)\n",
    "static bool CANON_PROF = true;                            // break extent ties by marginal profiles\n",
    "static int PROF[8][256];\n",
    "static const int CLS0[8] = {0, 0, 0, 0, 0, 0, 0, 0};\n",
    "// write [D, extents, values] of the array in buf (row-major strides st, st[D-1] = 1; support extents ne >= 1)\n",
    "// with its axes in canonical order (axes i, j may be exchanged iff cls[i] == cls[j]) onto KS\n",
    "template <class PT>\n",
    "static bool canonSort(int D, const int* ne, int ng, int grpPos[8][8], const int* grpN, bool tie, PT prof, int* perm);\n",
    "// canonical permutation (new axis i = old axis perm[i]); returns false if it is the identity\n",
    "static bool canonPerm(int D, const size_t* st, const int* ne, const u8* buf, const int* cls, int* perm) {\n",
    "    for (int i = 0; i < D; i++) perm[i] = i;\n",
    "    if (!CANON || D < 2) return false;\n",
    "    // classes with more than one axis, sorted by extent; note ties\n",
    "    bool done[8] = {false, false, false, false, false, false, false, false};\n",
    "    int grpPos[8][8], grpN[8], ng = 0; bool tie = false; bool need[8] = {false, false, false, false, false, false, false, false};\n",
    "    for (int i = 0; i < D; i++) {\n",
    "        if (done[i]) continue;\n",
    "        int np = 0; for (int j = i; j < D; j++) if (cls[j] == cls[i]) { grpPos[ng][np++] = j; done[j] = true; }\n",
    "        if (np < 2) continue;\n",
    "        grpN[ng] = np;\n",
    "        for (int a = 0; a < np; a++) for (int b = a + 1; b < np; b++) if (ne[grpPos[ng][a]] == ne[grpPos[ng][b]]) { tie = true; need[grpPos[ng][a]] = need[grpPos[ng][b]] = true; }\n",
    "        ng++;\n",
    "    }\n",
    "    if (ng == 0) return false;\n",
    "    if (!CANON_PROF) tie = false;\n",
    "    if (tie) {                                          // marginal profiles of the tied axes\n",
    "        for (int j = 0; j < D; j++) if (need[j]) { if (ne[j] > 256) die(\"extent too large\"); memset(PROF[j], 0, sizeof(int) * ne[j]); }\n",
    "        bool needRow = false; for (int j = 0; j < D - 1; j++) if (need[j]) needRow = true;\n",
    "        bool needLast = need[D - 1];\n",
    "        int L = ne[D - 1];\n",
    "        int y[8] = {0};\n",
    "        size_t p = 0;\n",
    "        while (true) {\n",
    "            const u8* r = buf + p;\n",
    "            if (r[0]) {\n",
    "                int sum = 0;\n",
    "                if (needLast) { for (int x = 0; x < L && r[x]; x++) { sum += r[x]; PROF[D - 1][x] += r[x]; } }\n",
    "                else if (needRow) { for (int x = 0; x < L && r[x]; x++) sum += r[x]; }\n",
    "                if (needRow) for (int j = 0; j < D - 1; j++) if (need[j]) PROF[j][y[j]] += sum;\n",
    "            }\n",
    "            int i = D - 2;\n",
    "            for (; i >= 0; i--) { if (++y[i] < ne[i]) { p += st[i]; break; } p -= (size_t)(ne[i] - 1) * st[i]; y[i] = 0; }\n",
    "            if (i < 0) break;\n",
    "        }\n",
    "    }\n",
    "    return canonSort(D, ne, ng, grpPos, grpN, tie, PROF, perm);\n",
    "}\n",
    "// sort the axes of each class by (extent, profile); prof[j][x] = sum over the hyperplane z_j = x\n",
    "template <class PT>\n",
    "static bool canonSort(int D, const int* ne, int ng, int grpPos[8][8], const int* grpN, bool tie, PT prof, int* perm) {\n",
    "    auto before = [&](int a, int b) {\n",
    "        if (ne[a] != ne[b]) return CANON_DIR > 0 ? ne[a] > ne[b] : ne[a] < ne[b];\n",
    "        if (!tie) return false;\n",
    "        for (int x = 0; x < ne[a]; x++) if (prof[a][x] != prof[b][x]) return CANON_DIR > 0 ? prof[a][x] > prof[b][x] : prof[a][x] < prof[b][x];\n",
    "        return false;\n",
    "    };\n",
    "    bool nonId = false;\n",
    "    for (int g = 0; g < ng; g++) {\n",
    "        int np = grpN[g]; int ax[8]; for (int q = 0; q < np; q++) ax[q] = grpPos[g][q];\n",
    "        for (int q = 1; q < np; q++) { int key = ax[q], m = q - 1; while (m >= 0 && before(key, ax[m])) { ax[m + 1] = ax[m]; m--; } ax[m + 1] = key; }\n",
    "        for (int q = 0; q < np; q++) { perm[grpPos[g][q]] = ax[q]; if (ax[q] != grpPos[g][q]) nonId = true; }\n",
    "    }\n",
    "    return nonId;\n",
    "}\n",
    "// write [D, extents, values] of the array in buf (row-major strides st, st[D-1] = 1; support extents ne >= 1)\n",
    "// with its axes in canonical order (axes i, j may be exchanged iff cls[i] == cls[j]) onto KS\n",
    "static void serPerm(int D, const size_t* st, const int* ne, const u8* buf, const int* perm) {\n",
    "    KS.push_back((u8)D);\n",
    "    int pe[8]; for (int i = 0; i < D; i++) { pe[i] = ne[perm[i]]; KS.push_back((u8)pe[i]); }\n",
    "    size_t n = prodExt(D, pe); u8* out = KS.grow(n);\n",
    "    if (D == 1) { memcpy(out, buf, n); return; }\n",
    "    size_t sp[8]; for (int i = 0; i < D; i++) sp[i] = st[perm[i]];\n",
    "    int L = pe[D - 1]; size_t sl = sp[D - 1];\n",
    "    int y[8] = {0};\n",
    "    size_t p = 0;\n",
    "    while (true) {\n",
    "        if (sl == 1) memcpy(out, buf + p, L); else { const u8* q = buf + p; for (int x = 0; x < L; x++) out[x] = q[x * sl]; }\n",
    "        out += L;\n",
    "        int i = D - 2;\n",
    "        for (; i >= 0; i--) { if (++y[i] < pe[i]) { p += sp[i]; break; } p -= (size_t)(pe[i] - 1) * sp[i]; y[i] = 0; }\n",
    "        if (i < 0) break;\n",
    "    }\n",
    "}\n",
    "static void serCanonSub(int D, const size_t* st, const int* ne, const u8* buf, const int* cls) {\n",
    "    int perm[8]; canonPerm(D, st, ne, buf, cls, perm);\n",
    "    serPerm(D, st, ne, buf, perm);\n",
    "}\n",
    "static void serCanonDA(const DA& a, const int* cls) {\n",
    "    if (a.D == 0 || a.zero()) { serKS(a); return; }\n",
    "    size_t st[8]; strides(a.D, a.e, st);\n",
    "    serCanonSub(a.D, st, a.e, a.v.data(), cls);\n",
    "}\n",
    "// the serialisation at KS[k0..) (a nonzero array, D >= 2) rewritten in canonical axis order\n",
    "static vector<u8> CSCR;\n",
    "static void canonInPlace(size_t k0, const int* cls) {\n",
    "    int D = KS[k0];\n",
    "    if (!CANON || D < 2 || KS[k0 + 1] == 0) return;\n",
    "    int e[8]; for (int i = 0; i < D; i++) e[i] = KS[k0 + 1 + i];\n",
    "    size_t st[8]; strides(D, e, st);\n",
    "    int perm[8];\n",
    "    if (!canonPerm(D, st, e, KS.data() + k0 + 1 + D, cls, perm)) return;     // already canonical: no rewrite\n",
    "    size_t n = prodExt(D, e);\n",
    "    CSCR.assign(KS.data() + k0 + 1 + D, KS.data() + k0 + 1 + D + n);\n",
    "    KS.resize(k0);\n",
    "    serPerm(D, st, e, CSCR.data(), perm);\n",
    "}\n",
    "// classes of the axes of a family state (k, bb): layout [m1, B1..Bt, m2..mk]\n",
    "static void famCls(int t, const vector<int>& bb, int D, int* cls) {\n",
    "    for (int i = 0; i < D; i++) cls[i] = 0;\n",
    "    for (int i = 0; i < t; i++) cls[1 + i] = 100 + bb[i];\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ series and memo tables\n",
    "// A stored series is a view of n coefficients of w bytes each (w in {1,2,4,8,16}, little-endian, nonnegative).\n",
    "struct SV { const u8* p = nullptr; int n = 0; int w = 1; };\n",
    "static u8 ONE_[1] = {1};\n",
    "static const SV ONE{ONE_, 1, 1};\n",
    "static inline cf svAt(const SV& s, int i) {\n",
    "    if (i >= s.n) return 0;\n",
    "    switch (s.w) {\n",
    "        case 1: return s.p[i];\n",
    "        case 2: { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); return x; }\n",
    "        case 4: { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); return x; }\n",
    "        case 8: { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); return x; }\n",
    "        default: { cf x; memcpy(&x, s.p + 16 * (size_t)i, 16); return x; }\n",
    "    }\n",
    "}\n",
    "// out[0..m) = first m coefficients (0 beyond n); returns min(m, n)\n",
    "static inline int svDecode(const SV& s, cf* out, int m) {\n",
    "    int n = min(m, s.n);\n",
    "    switch (s.w) {\n",
    "        case 1: for (int i = 0; i < n; i++) out[i] = s.p[i]; break;\n",
    "        case 2: for (int i = 0; i < n; i++) { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); out[i] = x; } break;\n",
    "        case 4: for (int i = 0; i < n; i++) { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); out[i] = x; } break;\n",
    "        case 8: for (int i = 0; i < n; i++) { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); out[i] = x; } break;\n",
    "        default: memcpy(out, s.p, (size_t)n * 16); break;\n",
    "    }\n",
    "    return n;\n",
    "}\n",
    "static inline void addShift(Ser& acc, const SV& s, int sh) {     // acc += q^sh s (truncated to acc)\n",
    "    int lim = min((int)acc.size() - sh, s.n);\n",
    "    if (lim <= 0) return;\n",
    "    cf* a = acc.data() + sh;\n",
    "    switch (s.w) {\n",
    "        case 1: for (int i = 0; i < lim; i++) a[i] += s.p[i]; break;\n",
    "        case 2: for (int i = 0; i < lim; i++) { uint16_t x; memcpy(&x, s.p + 2 * (size_t)i, 2); a[i] += x; } break;\n",
    "        case 4: for (int i = 0; i < lim; i++) { uint32_t x; memcpy(&x, s.p + 4 * (size_t)i, 4); a[i] += x; } break;\n",
    "        case 8: for (int i = 0; i < lim; i++) { i64 x; memcpy(&x, s.p + 8 * (size_t)i, 8); a[i] += x; } break;\n",
    "        default:\n",
    "            for (int i = 0; i < lim; i++) { cf x; memcpy(&x, s.p + 16 * (size_t)i, 16); if (__builtin_add_overflow(a[i], x, &a[i])) die(\"series overflow\"); }\n",
    "            break;\n",
    "    }\n",
    "}\n",
    "// acc += q^sh a b, truncated to acc; i128 accumulation, checked\n",
    "static void addMul(Ser& acc, int sh, const SV& a, const SV& b) {\n",
    "    int deg = (int)acc.size() - 1 - sh;\n",
    "    if (deg < 0 || a.n == 0 || b.n == 0) return;\n",
    "    if (b.n == 1 && b.p[0] == 1 && b.w == 1) { addShift(acc, a, sh); return; }\n",
    "    if (a.n == 1 && a.p[0] == 1 && a.w == 1) { addShift(acc, b, sh); return; }\n",
    "    if (deg >= 160) die(\"series too long\");\n",
    "    cf A[160], B[160];\n",
    "    int na = svDecode(a, A, deg + 1), nb = svDecode(b, B, deg + 1);\n",
    "    int top = min(deg, na + nb - 2);\n",
    "    cf t[160];\n",
    "    for (int i = 0; i <= top; i++) t[i] = 0;\n",
    "    // every product term counts a set of configurations of weight <= N, so it is bounded by the final total;\n",
    "    // operands below 2^63 use the plain product, larger ones the overflow-checked product\n",
    "    for (int i = 0; i < na; i++) {\n",
    "        cf x = A[i]; if (!x) continue;\n",
    "        int lim = min(deg - i, nb - 1);\n",
    "        cf* tp = t + i;\n",
    "        if (x < ((cf)1 << 63)) { for (int j = 0; j <= lim; j++) { cf y = B[j]; if (y < ((cf)1 << 63)) tp[j] += x * y; else { cf z; if (__builtin_mul_overflow(x, y, &z) || __builtin_add_overflow(tp[j], z, &tp[j])) die(\"series overflow\"); } } }\n",
    "        else for (int j = 0; j <= lim; j++) { cf z; if (__builtin_mul_overflow(x, B[j], &z) || __builtin_add_overflow(tp[j], z, &tp[j])) die(\"series overflow\"); }\n",
    "    }\n",
    "    for (int i = 0; i <= top; i++) {\n",
    "        cf y = t[i] + acc[sh + i];\n",
    "        if (y > CFLIM || y < 0) die(\"series overflow\");\n",
    "        acc[sh + i] = y;\n",
    "    }\n",
    "}\n",
    "static inline uint64_t hashBytes(const u8* p, size_t n) {\n",
    "    uint64_t h = 0x9E3779B97F4A7C15ULL ^ ((uint64_t)n * 0x100000001B3ULL);\n",
    "    while (n >= 8) { uint64_t x; memcpy(&x, p, 8); h = (h ^ x) * 0xff51afd7ed558ccdULL; h ^= h >> 32; p += 8; n -= 8; }\n",
    "    uint64_t x = 0; memcpy(&x, p, n); h = (h ^ x) * 0xc4ceb9fe1a85ec53ULL; h ^= h >> 29; h *= 0xff51afd7ed558ccdULL; h ^= h >> 32;\n",
    "    return h;\n",
    "}\n",
    "struct RecArena {      // records in fixed chunks; a record never straddles two chunks and never moves\n",
    "    static const size_t BS = (size_t)4 << 20;\n",
    "    vector<u8*> blocks; size_t used = BS; size_t total = 0;\n",
    "    u8* alloc(size_t n) {\n",
    "        if (n > BS) die(\"record too long\");\n",
    "        if (used + n > BS) { blocks.push_back((u8*)malloc(BS)); if (!blocks.back()) die(\"out of memory\"); used = 0; }\n",
    "        u8* p = blocks.back() + used; used += n; total += n; return p;\n",
    "    }\n",
    "};\n",
    "// Exact map key bytes -> series. Slot = 48-bit record address | 16-bit hash tag (0 = empty). Record =\n",
    "// [kl lo, kl hi, n, w] key bytes, n coefficients of w bytes. A recomputation at a larger depth writes a new\n",
    "// record and repoints the slot (views of the old record stay valid).\n",
    "struct SerMap {\n",
    "    uint64_t* slots = nullptr; size_t cap = 0, mask = 0, count = 0, puts = 0, upgrades = 0, wasted = 0;\n",
    "    RecArena recs;\n",
    "    SerMap() { mk(1 << 12); }\n",
    "    void mk(size_t c) { slots = (uint64_t*)calloc(c, 8); if (!slots) die(\"out of memory\"); cap = c; mask = c - 1; }\n",
    "    static inline const u8* recOf(uint64_t s) { return (const u8*)(uintptr_t)(s & 0xFFFFFFFFFFFFULL); }\n",
    "    static inline size_t recLen(const u8* r) { return 4 + (size_t)(r[0] | (r[1] << 8)) + (size_t)r[2] * r[3]; }\n",
    "    inline uint64_t* find(const u8* k, uint32_t kl, uint64_t h) const {\n",
    "        uint64_t tag = h & 0xFFFF;\n",
    "        size_t i = (h >> 16) & mask;\n",
    "        for (;;) {\n",
    "            uint64_t s = slots[i];\n",
    "            if (!s) return nullptr;\n",
    "            if ((s >> 48) == tag) {\n",
    "                const u8* r = recOf(s);\n",
    "                if ((uint32_t)(r[0] | (r[1] << 8)) == kl && memcmp(r + 4, k, kl) == 0) return &slots[i];\n",
    "            }\n",
    "            i = (i + 1) & mask;\n",
    "        }\n",
    "    }\n",
    "    inline SV get(const u8* k, uint32_t kl, uint64_t h, int need) const {\n",
    "        uint64_t* s = find(k, kl, h);\n",
    "        if (!s) return SV{};\n",
    "        const u8* r = recOf(*s);\n",
    "        if (r[2] < need) return SV{};\n",
    "        return SV{r + 4 + kl, r[2], r[3]};\n",
    "    }\n",
    "    SV put(const u8* k, uint32_t kl, uint64_t h, const cf* v, int n) {\n",
    "        puts++;\n",
    "        if (kl > 65535) die(\"key too long\");\n",
    "        if (n > 255 || n < 1) die(\"series length out of range\");\n",
    "        cf mx = 0; for (int i = 0; i < n; i++) { if (v[i] < 0) die(\"negative coefficient\"); if (v[i] > CFLIM) die(\"coefficient above 2^120\"); if (v[i] > mx) mx = v[i]; }\n",
    "        int w = mx < 256 ? 1 : mx < 65536 ? 2 : mx < ((cf)1 << 32) ? 4 : mx < ((cf)1 << 63) ? 8 : 16;\n",
    "        u8* r = recs.alloc(4 + kl + (size_t)n * w);\n",
    "        if ((uintptr_t)r >> 48) die(\"record address above 48 bits\");\n",
    "        r[0] = (u8)(kl & 255); r[1] = (u8)(kl >> 8); r[2] = (u8)n; r[3] = (u8)w;\n",
    "        memcpy(r + 4, k, kl);\n",
    "        u8* sp = r + 4 + kl;\n",
    "        switch (w) {\n",
    "            case 1: for (int i = 0; i < n; i++) sp[i] = (u8)v[i]; break;\n",
    "            case 2: for (int i = 0; i < n; i++) { uint16_t x = (uint16_t)v[i]; memcpy(sp + 2 * i, &x, 2); } break;\n",
    "            case 4: for (int i = 0; i < n; i++) { uint32_t x = (uint32_t)v[i]; memcpy(sp + 4 * i, &x, 4); } break;\n",
    "            case 8: for (int i = 0; i < n; i++) { i64 x = (i64)v[i]; memcpy(sp + 8 * i, &x, 8); } break;\n",
    "            default: memcpy(sp, v, (size_t)n * 16); break;\n",
    "        }\n",
    "        uint64_t sv = (uint64_t)(uintptr_t)r | ((h & 0xFFFF) << 48);\n",
    "        uint64_t* s = find(k, kl, h);\n",
    "        if (s) { upgrades++; wasted += recLen(recOf(*s)); *s = sv; }\n",
    "        else {\n",
    "            if ((count + 1) * 4 > cap * 3) grow();\n",
    "            size_t i = (h >> 16) & mask; while (slots[i]) i = (i + 1) & mask;\n",
    "            slots[i] = sv; count++;\n",
    "        }\n",
    "        return SV{sp, n, w};\n",
    "    }\n",
    "    void grow() {\n",
    "        uint64_t* old = slots; size_t oc = cap; mk(cap * 2);\n",
    "        for (size_t j = 0; j < oc; j++) if (old[j]) {\n",
    "            const u8* r = recOf(old[j]); uint32_t kl = r[0] | (r[1] << 8);\n",
    "            uint64_t h = hashBytes(r + 4, kl);\n",
    "            size_t i = (h >> 16) & mask; while (slots[i]) i = (i + 1) & mask; slots[i] = old[j];\n",
    "        }\n",
    "        free(old);\n",
    "    }\n",
    "    size_t bytes() const { return cap * 8 + recs.blocks.size() * RecArena::BS; }\n",
    "    void clear() {                       // only when no view into this map is live\n",
    "        for (u8* b : recs.blocks) free(b);\n",
    "        recs.blocks.clear(); recs.used = RecArena::BS; recs.total = 0;\n",
    "        free(slots); mk(1 << 12); count = 0; wasted = 0;\n",
    "    }\n",
    "};\n",
    "static SerMap MFAM, MT, MT0, MG, MF;     // families and bottoms; floored and floor-free side states; chains\n",
    "struct KR { size_t k0; uint32_t kl; uint64_t h; };\n",
    "static inline KR mkKR(size_t k0) { KR r; r.k0 = k0; r.kl = (uint32_t)(KS.size() - k0); r.h = hashBytes(KS.data() + k0, r.kl); return r; }\n",
    "\n",
    "// ------------------------------------------------------------------ generic interval enumerator\n",
    "// Enumerates all weakly decreasing arrays x on the box [0,ext) with lo <= x <= hi (pointwise) and\n",
    "// cost(x) = sum_z [ w (x_z - lo_z) + sum_j (x_z - thr_j[z])_+ ] <= budget, in row-major position order,\n",
    "// skipping every block that is forced to zero.\n",
    "struct Enumer {\n",
    "    int D; int ext[8]; size_t st[8]; size_t tot;\n",
    "    vector<u8> lo, hi; bool ceil = false;     // hi only if ceil\n",
    "    vector<vector<u8>> thr;\n",
    "    int w = 1, budget = 0;\n",
    "    vector<u8> cur;\n",
    "    function<void(const vector<u8>&, int)> emit;\n",
    "    int mxc[8];                                // support extents of the emitted array (valid during emit)\n",
    "    void setup(int D_, const int* ext_) {\n",
    "        D = D_; for (int i = 0; i < D; i++) ext[i] = max(1, ext_[i]);\n",
    "        tot = prodExt(D, ext); strides(D, ext, st);\n",
    "        lo.assign(tot, 0); cur.assign(tot, 0);\n",
    "        for (int i = 0; i < 8; i++) mxc[i] = 0;\n",
    "    }\n",
    "    void fillFrom(vector<u8>& dst, const DA& a, bool strict) {   // box values of a (strict: nothing outside)\n",
    "        if (a.zero()) return;\n",
    "        if (a.D != D) die(\"enum dims\");\n",
    "        if (D == 0) { dst[0] = a.v[0]; return; }\n",
    "        int z[8] = {0}; size_t ta = prodExt(D, a.e);\n",
    "        for (size_t q = 0; q < ta; q++) {\n",
    "            bool in = true; size_t p = 0;\n",
    "            for (int i = 0; i < D; i++) { if (z[i] >= ext[i]) { in = false; break; } p += (size_t)z[i] * st[i]; }\n",
    "            if (in) dst[p] = a.v[q];\n",
    "            else if (strict && a.v[q]) die(\"enumeration box too small for the floor\");\n",
    "            for (int i = D - 1; i >= 0; i--) { if (++z[i] < a.e[i]) break; z[i] = 0; }\n",
    "        }\n",
    "    }\n",
    "    void setLo(const DA& a) { fillFrom(lo, a, true); }\n",
    "    void setHi(const DA& a) { ceil = true; hi.assign(tot, 0); fillFrom(hi, a, false); }\n",
    "    void addThr(const DA& a) { thr.emplace_back(tot, 0); fillFrom(thr.back(), a, false); }\n",
    "    void dfs(size_t p, int* z, int cost, const int* mx) {\n",
    "        if (p >= tot) { for (int i = 0; i < D; i++) mxc[i] = mx[i]; emit(cur, cost); return; }\n",
    "        int h = ceil ? hi[p] : 255;\n",
    "        for (int i = 0; i < D; i++) if (z[i] > 0) h = min(h, (int)cur[p - st[i]]);\n",
    "        int l = lo[p];\n",
    "        if (!ceil) h = min(h, l + (budget - cost) / w);\n",
    "        int c = cost;\n",
    "        int zn[8], zs[8]; size_t pn, ps;\n",
    "        {\n",
    "            for (int i = 0; i < D; i++) zn[i] = z[i];\n",
    "            int i = D - 1;\n",
    "            for (; i >= 0; i--) { if (++zn[i] < ext[i]) break; zn[i] = 0; }\n",
    "            pn = (i < 0) ? tot : p + 1;\n",
    "            int tz = -1; for (int j = D - 1; j >= 0; j--) if (z[j] > 0) { tz = j; break; }\n",
    "            if (tz <= 0) { ps = tot; }\n",
    "            else {\n",
    "                for (int j = 0; j < D; j++) zs[j] = (j < tz) ? z[j] : 0;\n",
    "                int j = tz - 1;\n",
    "                for (; j >= 0; j--) { if (++zs[j] < ext[j]) break; zs[j] = 0; }\n",
    "                if (j < 0) ps = tot; else { ps = 0; for (int q = 0; q < D; q++) ps += (size_t)zs[q] * st[q]; }\n",
    "            }\n",
    "        }\n",
    "        for (int x = l; x <= h; x++) {\n",
    "            if (x > l) {\n",
    "                int inc = w;\n",
    "                for (auto& t : thr) if (t[p] <= x - 1) inc++;\n",
    "                c += inc;\n",
    "                if (c > budget) break;\n",
    "            }\n",
    "            cur[p] = (u8)x;\n",
    "            if (x == 0) dfs(ps, zs, c, mx);\n",
    "            else {\n",
    "                int m2[8]; for (int i = 0; i < D; i++) m2[i] = max(mx[i], z[i] + 1);\n",
    "                dfs(pn, zn, c, m2);\n",
    "            }\n",
    "        }\n",
    "        cur[p] = 0;\n",
    "    }\n",
    "    void run() {\n",
    "        if (D == 0) {\n",
    "            int h = ceil ? hi[0] : lo[0] + (budget) / w;\n",
    "            int c = 0;\n",
    "            for (int x = lo[0]; x <= h; x++) {\n",
    "                if (x > lo[0]) { int inc = w; for (auto& t : thr) if (t[0] <= x - 1) inc++; c += inc; if (c > budget) break; }\n",
    "                cur[0] = (u8)x; emit(cur, c);\n",
    "            }\n",
    "            cur[0] = 0; return;\n",
    "        }\n",
    "        int z[8] = {0}, mx[8] = {0};\n",
    "        dfs(0, z, 0, mx);\n",
    "    }\n",
    "    DA built() const { return fromSub(D, ext, cur.data(), mxc); }   // the array being emitted, trimmed\n",
    "};\n",
    "// serialisation of the array being emitted, appended to KS (same format as serKS of its trimmed DA)\n",
    "static void serCur(const Enumer& en) {\n",
    "    int D = en.D;\n",
    "    KS.push_back((u8)D);\n",
    "    if (D == 0) { KS.push_back(en.cur[0]); return; }\n",
    "    if (en.mxc[0] == 0) { for (int i = 0; i < D; i++) KS.push_back(0); return; }\n",
    "    for (int i = 0; i < D; i++) KS.push_back((u8)en.mxc[i]);\n",
    "    size_t n = prodExt(D, en.mxc); u8* out = KS.grow(n);\n",
    "    if (D == 1) { memcpy(out, en.cur.data(), n); return; }\n",
    "    int y[8] = {0}; size_t rowLen = en.mxc[D - 1];\n",
    "    while (true) {\n",
    "        size_t p = 0; for (int i = 0; i < D - 1; i++) p += (size_t)y[i] * en.st[i];\n",
    "        memcpy(out, en.cur.data() + p, rowLen); out += rowLen;\n",
    "        int i = D - 2;\n",
    "        for (; i >= 0; i--) { if (++y[i] < en.mxc[i]) break; y[i] = 0; }\n",
    "        if (i < 0) break;\n",
    "    }\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ stationary chains F(X) (first-member)\n",
    "static SV FstComp(const DA& X, int b, const KR& kr);\n",
    "static SV Fst(const DA& X, int b) {\n",
    "    if (b < 0) return SV{};\n",
    "    if (X.zero() || b == 0) return ONE;\n",
    "    size_t k0 = KS.size(); serCanonDA(X, CLS0); KR kr = mkKR(k0);\n",
    "    SV s = MF.get(KS.data() + k0, kr.kl, kr.h, b + 1);\n",
    "    if (!s.p) { size_t pos = k0; DA Xc = parseDA(KS.data(), pos); s = FstComp(Xc, b, kr); }\n",
    "    KS.resize(k0); return s;\n",
    "}\n",
    "struct Floors;\n",
    "static SV FstCompFM(const DA& X, int b, const KR& kr);\n",
    "static SV FstComp(const DA& X, int b, const KR& kr) { return FstCompFM(X, b, kr); }\n",
    "// ------------------------------------------------------------------ floored lower chains G\n",
    "// G(X; floors f[0], f[1], ...) = sum over chains X >= Y_0 >= Y_1 >= ... with Y_j >= f[j] of q^{sum (|Y_j| - |f_j|)}\n",
    "struct Floors { vector<DA> fl; int nf = 0; vector<u8> cat; vector<size_t> off; };\n",
    "static void mkFloors(Floors& F, vector<DA> fl) {\n",
    "    int nf = (int)fl.size(); while (nf > 0 && fl[nf - 1].zero()) nf--;\n",
    "    fl.resize(nf); F.fl = move(fl); F.nf = nf;\n",
    "    F.cat.clear(); F.off.assign(nf + 1, 0);\n",
    "    for (int j = 0; j < nf; j++) { F.off[j] = F.cat.size(); serVec(F.fl[j], F.cat); }\n",
    "    F.off[nf] = F.cat.size();\n",
    "}\n",
    "static SV GchComp(const DA& X, const Floors& F, int r0, int b, const KR& kr);\n",
    "// KS[k0..) holds ser(X); completes the key, looks it up, computes on a miss (mk() builds X), restores KS to k0\n",
    "template <class MK>\n",
    "static SV chainLookup(const Floors& F, int r0, int b, size_t k0, MK mk) {\n",
    "    SV s;\n",
    "    if (b < 0) { KS.resize(k0); return SV{}; }\n",
    "    bool xz = KS[k0 + 1] == 0;\n",
    "    if (r0 >= F.nf) {\n",
    "        if (xz || b == 0) { KS.resize(k0); return ONE; }\n",
    "        canonInPlace(k0, CLS0);\n",
    "        KR kr = mkKR(k0);\n",
    "        s = MF.get(KS.data() + k0, kr.kl, kr.h, b + 1);\n",
    "        if (!s.p) { size_t pos = k0; DA X = parseDA(KS.data(), pos); s = FstComp(X, b, kr); }\n",
    "    } else {\n",
    "        if (xz) die(\"floored chain inside a zero array\");\n",
    "        if (b == 0) { KS.resize(k0); return ONE; }\n",
    "        KS.push_back((u8)(F.nf - r0)); ksPut(F.cat.data() + F.off[r0], F.off[F.nf] - F.off[r0]);\n",
    "        KR kr = mkKR(k0);\n",
    "        s = MG.get(KS.data() + k0, kr.kl, kr.h, b + 1);\n",
    "        if (!s.p) { DA X = mk(); s = GchComp(X, F, r0, b, kr); }\n",
    "    }\n",
    "    KS.resize(k0); return s;\n",
    "}\n",
    "static SV GchComp(const DA& X, const Floors& F, int r0, int b, const KR& kr) {\n",
    "    statG++;\n",
    "    Ser acc(b + 1, 0);\n",
    "    Enumer en; en.setup(X.D, X.e); en.setLo(F.fl[r0]); en.setHi(X); en.w = 1; en.budget = b;\n",
    "    en.emit = [&](const vector<u8>&, int cost) {\n",
    "        statY++;\n",
    "        size_t k1 = KS.size(); serCur(en);\n",
    "        SV g = chainLookup(F, r0 + 1, b - cost, k1, [&] { return en.built(); });\n",
    "        addShift(acc, g, cost);\n",
    "    };\n",
    "    en.run();\n",
    "    return MG.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);\n",
    "}\n",
    "\n",
    "// first-member stationary chain: F(X) = [sum_{Y < X} q^{|Y|} F(Y)] / (1 - q^{|X|}), Y listed by the interval enumerator;\n",
    "// for an integer X (D = 0) the sum over Y < X is F(X - 1) itself\n",
    "static SV FstCompFM(const DA& X, int b, const KR& kr) {\n",
    "    statF++;\n",
    "    int wX = weight(X);\n",
    "    vector<i128> acc(b + 1, 0);\n",
    "    if (X.D == 0) {\n",
    "        DA Y = X; Y.v[0]--;\n",
    "        SV f = Fst(Y, b);\n",
    "        for (int i = 0; i <= b && i < f.n; i++) acc[i] += svAt(f, i);\n",
    "    } else {\n",
    "        static Floors F0;   // no floors: chainLookup takes its floor-free branch\n",
    "        Enumer en; en.setup(X.D, X.e); en.setHi(X); en.w = 1; en.budget = b;\n",
    "        en.emit = [&](const vector<u8>&, int cost) {\n",
    "            if (cost >= wX) return;                      // Y = X is the repeat, moved to the left side\n",
    "            statY++;\n",
    "            size_t k1 = KS.size(); serCur(en);\n",
    "            SV g = chainLookup(F0, 0, b - cost, k1, [&] { return en.built(); });\n",
    "            cf fv[160]; int lim = svDecode(g, fv, b - cost + 1);\n",
    "            for (int i = 0; i < lim; i++) acc[cost + i] += fv[i];\n",
    "        };\n",
    "        en.run();\n",
    "    }\n",
    "    for (int i = wX; i <= b; i++) acc[i] += acc[i - wX];\n",
    "    Ser r(b + 1);\n",
    "    for (int i = 0; i <= b; i++) { if (acc[i] < 0 || acc[i] > CFLIM) die(\"F out of range\"); r[i] = acc[i]; }\n",
    "    return MF.put(KS.data() + kr.k0, kr.kl, kr.h, r.data(), b + 1);\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ the coupled diagonal bottom\n",
    "typedef vector<u8> Part;\n",
    "static inline int gp(const Part& p, int i) { return i < (int)p.size() ? p[i] : 0; }\n",
    "struct Cell3 { u8 m, a, val; };\n",
    "struct BoxInfo { int M; vector<vector<int>> pred; vector<u8> tag; };\n",
    "static map<vector<int>, BoxInfo> BOXES;\n",
    "static const BoxInfo& boxInfo(const vector<int>& bb) {\n",
    "    auto it = BOXES.find(bb);\n",
    "    if (it != BOXES.end()) return it->second;\n",
    "    BoxInfo bi; bi.M = 1; for (int x : bb) bi.M *= x;\n",
    "    if (bi.M > 64) die(\"box too large\");\n",
    "    bi.pred.assign(bi.M, {});\n",
    "    int t = (int)bb.size();\n",
    "    for (int b = 0; b < bi.M; b++) {\n",
    "        int z[8], r = b; for (int i = t - 1; i >= 0; i--) { z[i] = r % bb[i]; r /= bb[i]; }\n",
    "        int stp = 1;\n",
    "        for (int i = t - 1; i >= 0; i--) { if (z[i] > 0) bi.pred[b].push_back(b - stp); stp *= bb[i]; }\n",
    "    }\n",
    "    bi.tag.push_back((u8)t); for (int x : bb) bi.tag.push_back((u8)x);\n",
    "    return BOXES[bb] = bi;\n",
    "}\n",
    "static SV T0Comp(const BoxInfo& bi, const vector<Part>& al, int b, const KR& kr);\n",
    "static SV TFComp(const BoxInfo& bi, const vector<Part>& al, const vector<vector<Cell3>>& R, int b, const KR& kr);\n",
    "\n",
    "// successor families: coordinate i outer, member g inner; at a leaf the successor's state key is written\n",
    "// and looked up (floored: residual floors carried one diagonal further; floor-free: the repeat skipped)\n",
    "struct SuccGen {\n",
    "    const BoxInfo& bi; const vector<Part>& al; int L, b, M;\n",
    "    bool floored; const vector<vector<Cell3>>* R = nullptr;\n",
    "    vector<vector<int>> LO;                         // LO[g][i]\n",
    "    vector<vector<vector<int>>> rho;                // rho[g][i] : thresholds (floored only)\n",
    "    vector<Part> cur;\n",
    "    Ser* acc;\n",
    "    SuccGen(const BoxInfo& bi_, const vector<Part>& al_, int b_, bool fl) : bi(bi_), al(al_), b(b_), floored(fl) {\n",
    "        M = bi.M; L = (int)al[0].size(); cur.assign(M, Part(L, 0));\n",
    "    }\n",
    "    inline int f(int g, int i, int x) const {\n",
    "        int s = (i + 1) * x;\n",
    "        if (floored) for (int y : rho[g][i]) if (y > x) s += y - x;\n",
    "        return s;\n",
    "    }\n",
    "    void leaf(int cost) {\n",
    "        statSucc++;\n",
    "        int lens[64];\n",
    "        for (int h = 0; h < M; h++) { int l = L; while (l > 0 && cur[h][l - 1] == 0) l--; lens[h] = l; }\n",
    "        if (!floored) {\n",
    "            bool same = true;\n",
    "            for (int h = 0; h < M && same; h++) if (lens[h] != (int)al[h].size() || memcmp(cur[h].data(), al[h].data(), lens[h]) != 0) same = false;\n",
    "            if (same) return;                       // the repeat: geometric factor in T0Comp\n",
    "        }\n",
    "        int rem = b - cost;\n",
    "        if (rem == 0 || lens[0] == 0) { (*acc)[cost] += 1; return; }\n",
    "        size_t k0 = KS.size();\n",
    "        ksPut(bi.tag.data(), bi.tag.size());\n",
    "        for (int h = 0; h < M; h++) { KS.push_back((u8)lens[h]); ksPut(cur[h].data(), lens[h]); }\n",
    "        size_t famEnd = KS.size();\n",
    "        bool anyR = false;\n",
    "        if (floored) {\n",
    "            for (int g = 0; g < M; g++) {\n",
    "                size_t cpos = KS.size(); KS.push_back(0); int cnt = 0;\n",
    "                for (auto& cl : (*R)[g]) {\n",
    "                    if (cl.m >= 1) {\n",
    "                        int ix = cl.a + cl.m; int nv = ix < lens[g] ? cur[g][ix] : 0;\n",
    "                        if (cl.val > nv) { KS.push_back((u8)(cl.m - 1)); KS.push_back(cl.a); KS.push_back(cl.val); cnt++; }\n",
    "                    }\n",
    "                }\n",
    "                KS[cpos] = (u8)cnt; if (cnt) anyR = true;\n",
    "            }\n",
    "        }\n",
    "        SV s;\n",
    "        if (!anyR) {\n",
    "            KS.resize(famEnd);\n",
    "            KR kr = mkKR(k0);\n",
    "            s = MT0.get(KS.data() + k0, kr.kl, kr.h, rem + 1);\n",
    "            if (!s.p) {\n",
    "                vector<Part> nx(M); for (int h = 0; h < M; h++) nx[h].assign(cur[h].begin(), cur[h].begin() + lens[h]);\n",
    "                s = T0Comp(bi, nx, rem, kr);\n",
    "            }\n",
    "        } else {\n",
    "            KR kr = mkKR(k0);\n",
    "            s = MT.get(KS.data() + k0, kr.kl, kr.h, rem + 1);\n",
    "            if (!s.p) {\n",
    "                vector<Part> nx(M); for (int h = 0; h < M; h++) nx[h].assign(cur[h].begin(), cur[h].begin() + lens[h]);\n",
    "                vector<vector<Cell3>> R2(M);\n",
    "                for (int g = 0; g < M; g++)\n",
    "                    for (auto& cl : (*R)[g]) if (cl.m >= 1 && cl.val > gp(nx[g], cl.a + cl.m)) R2[g].push_back({(u8)(cl.m - 1), cl.a, cl.val});\n",
    "                s = TFComp(bi, nx, R2, rem, kr);\n",
    "            }\n",
    "        }\n",
    "        KS.resize(k0);\n",
    "        addShift(*acc, s, cost);\n",
    "    }\n",
    "    void rec(int i, int g, int cost) {\n",
    "        if (i == L) { leaf(cost); return; }\n",
    "        int lo = LO[g][i], hi = gp(al[g], i);\n",
    "        for (int p : bi.pred[g]) hi = min(hi, (int)cur[p][i]);\n",
    "        if (lo > hi) die(\"empty successor interval\");\n",
    "        int base = f(g, i, lo);\n",
    "        for (int x = lo; x <= hi; x++) {\n",
    "            int c = cost + f(g, i, x) - base;\n",
    "            if (c > b) break;\n",
    "            cur[g][i] = (u8)x;\n",
    "            if (g + 1 < M) rec(i, g + 1, c); else rec(i + 1, 0, c);\n",
    "        }\n",
    "        cur[g][i] = 0;\n",
    "    }\n",
    "};\n",
    "static SV T0Comp(const BoxInfo& bi, const vector<Part>& al, int b, const KR& kr) {\n",
    "    statT0++;\n",
    "    int w = 0; for (auto& p : al) for (u8 x : p) w += x;\n",
    "    Ser acc(b + 1, 0);\n",
    "    SuccGen sg(bi, al, b, false);\n",
    "    sg.acc = &acc;\n",
    "    sg.LO.assign(bi.M, vector<int>(sg.L, 0));\n",
    "    for (int g = 0; g < bi.M; g++) for (int i = 0; i < sg.L; i++) sg.LO[g][i] = gp(al[g], i + 1);\n",
    "    sg.rec(0, 0, 0);\n",
    "    for (int e = w; e <= b; e++) acc[e] += acc[e - w];\n",
    "    return MT0.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);\n",
    "}\n",
    "static SV TFComp(const BoxInfo& bi, const vector<Part>& al, const vector<vector<Cell3>>& R, int b, const KR& kr) {\n",
    "    statT++;\n",
    "    Ser acc(b + 1, 0);\n",
    "    SuccGen sg(bi, al, b, true);\n",
    "    sg.acc = &acc; sg.R = &R;\n",
    "    int L = sg.L;\n",
    "    sg.LO.assign(bi.M, vector<int>(L, 0));\n",
    "    sg.rho.assign(bi.M, vector<vector<int>>(L));\n",
    "    for (int g = 0; g < bi.M; g++) {\n",
    "        vector<int> v0(L + 1, 0);\n",
    "        for (auto& c : R[g]) if (c.m == 0 && c.a < L + 1) v0[c.a] = c.val;\n",
    "        for (int i = 0; i < L; i++) {\n",
    "            sg.LO[g][i] = max(gp(al[g], i + 1), v0[i]);\n",
    "            vector<int> rr(i, 0);\n",
    "            for (auto& c : R[g]) if (c.m + c.a == i && c.a < i) rr[c.a] = max(rr[c.a], (int)c.val);\n",
    "            for (int a = i - 2; a >= 0; a--) rr[a] = max(rr[a], rr[a + 1]);\n",
    "            for (int y : rr) if (y) sg.rho[g][i].push_back(y);\n",
    "        }\n",
    "    }\n",
    "    sg.rec(0, 0, 0);\n",
    "    return MT.put(KS.data() + kr.k0, kr.kl, kr.h, acc.data(), b + 1);\n",
    "}\n",
    "\n",
    "// C_2 for the box family of plane partitions above phi (layout [m1, B1..Bt, m2])\n",
    "struct BotRun {\n",
    "    const BoxInfo* bi; int M, E;\n",
    "    vector<Part> D0;                               // centre floor diagonals\n",
    "    vector<vector<vector<int>>> sh;                // sh[g][c]: floor values that the centre cell (c,c) must cover\n",
    "    vector<vector<Cell3>> candP, candN;            // residual candidates (lam-independent part of the test)\n",
    "    vector<Part> lam;\n",
    "    vector<vector<Cell3>> Rtmp;\n",
    "    Ser H;\n",
    "    inline int Psi(int g, int c, int x) const {\n",
    "        int s = (2 * c + 1) * x;\n",
    "        if (c < (int)sh[g].size()) for (int y : sh[g][c]) if (y > x) s += y - x;\n",
    "        return s;\n",
    "    }\n",
    "    SV side(const vector<vector<Cell3>>& cand, int rem) {\n",
    "        size_t k0 = KS.size();\n",
    "        ksPut(bi->tag.data(), bi->tag.size());\n",
    "        for (int h = 0; h < M; h++) { KS.push_back((u8)lam[h].size()); ksPut(lam[h].data(), lam[h].size()); }\n",
    "        size_t famEnd = KS.size();\n",
    "        bool anyR = false;\n",
    "        for (int g = 0; g < M; g++) {\n",
    "            size_t cpos = KS.size(); KS.push_back(0); int cnt = 0;\n",
    "            const Part& lg = lam[g]; int ln = (int)lg.size();\n",
    "            for (auto& cl : cand[g]) {\n",
    "                int ix = cl.a + cl.m + 1; int lv = ix < ln ? lg[ix] : 0;\n",
    "                if (cl.val > lv) { KS.push_back(cl.m); KS.push_back(cl.a); KS.push_back(cl.val); cnt++; }\n",
    "            }\n",
    "            KS[cpos] = (u8)cnt; if (cnt) anyR = true;\n",
    "        }\n",
    "        SV s;\n",
    "        if (!anyR) {\n",
    "            KS.resize(famEnd);\n",
    "            KR kr = mkKR(k0);\n",
    "            s = MT0.get(KS.data() + k0, kr.kl, kr.h, rem + 1);\n",
    "            if (!s.p) s = T0Comp(*bi, lam, rem, kr);\n",
    "        } else {\n",
    "            KR kr = mkKR(k0);\n",
    "            s = MT.get(KS.data() + k0, kr.kl, kr.h, rem + 1);\n",
    "            if (!s.p) {\n",
    "                vector<vector<Cell3>> R(M);\n",
    "                for (int g = 0; g < M; g++)\n",
    "                    for (auto& cl : cand[g]) if (cl.val > gp(lam[g], cl.a + cl.m + 1)) R[g].push_back(cl);\n",
    "                s = TFComp(*bi, lam, R, rem, kr);\n",
    "            }\n",
    "        }\n",
    "        KS.resize(k0);\n",
    "        return s;\n",
    "    }\n",
    "    void centre(int cost) {\n",
    "        statCent++;\n",
    "        int rem = E - cost;\n",
    "        if (rem == 0 || lam[0].empty()) { H[cost] += 1; return; }\n",
    "        SV sp = side(candP, rem);\n",
    "        SV sn = side(candN, rem);\n",
    "        addMul(H, cost, sp, sn);\n",
    "    }\n",
    "    void rec(int c, int g, int cost) {\n",
    "        if (g == 0 && c > 0 && gp(lam[0], c - 1) == 0) { centre(cost); return; }\n",
    "        int lo = gp(D0[g], c);\n",
    "        int hi = c > 0 ? gp(lam[g], c - 1) : lo + E;\n",
    "        for (int p : bi->pred[g]) hi = min(hi, gp(lam[p], c));\n",
    "        if (lo > hi) die(\"empty centre interval\");\n",
    "        if (c >= (int)sh[g].size()) die(\"centre too long\");\n",
    "        const vector<int>& shc = sh[g][c];\n",
    "        int c1 = cost;\n",
    "        for (int x = lo; x <= hi; x++) {\n",
    "            if (x > lo) {                               // Psi(x) - Psi(x-1) = (2c+1) - #{y in sh : y >= x} >= 1\n",
    "                int dlt = 2 * c + 1; for (int y : shc) if (y >= x) dlt--;\n",
    "                c1 += dlt; if (c1 > E) break;\n",
    "            }\n",
    "            bool push = x > 0;\n",
    "            if (push) { if ((int)lam[g].size() != c) die(\"centre shape\"); lam[g].push_back((u8)x); }\n",
    "            if (g + 1 < M) rec(c, g + 1, c1); else rec(c + 1, 0, c1);\n",
    "            if (push) lam[g].pop_back();\n",
    "        }\n",
    "    }\n",
    "};\n",
    "static SV BOTComp(const vector<int>& bb, const DA& phi, int E, const KR& kr) {\n",
    "    statBot++;\n",
    "    const BoxInfo& bi = boxInfo(bb);\n",
    "    int M = bi.M, t = (int)bb.size();\n",
    "    vector<vector<Part>> P(M);                      // member plane partitions\n",
    "    {\n",
    "        int rows = phi.zero() ? 0 : phi.e[0], cols = phi.zero() ? 0 : phi.e[t + 1];\n",
    "        for (int b = 0; b < M; b++) {\n",
    "            int z[8]; int r = b; for (int i = t - 1; i >= 0; i--) { z[1 + i] = r % bb[i]; r /= bb[i]; }\n",
    "            for (int i = 0; i < rows; i++) {\n",
    "                Part row;\n",
    "                for (int j = 0; j < cols; j++) { z[0] = i; z[t + 1] = j; int x = at(phi, z); if (!x) break; row.push_back((u8)x); }\n",
    "                if (row.empty()) break;\n",
    "                P[b].push_back(row);\n",
    "            }\n",
    "        }\n",
    "    }\n",
    "    auto pv = [&](int b, int i, int j) { return (i < (int)P[b].size() && j < (int)P[b][i].size()) ? (int)P[b][i][j] : 0; };\n",
    "    int R = 0; for (int b = 0; b < M; b++) { R = max(R, (int)P[b].size()); if (!P[b].empty()) R = max(R, (int)P[b][0].size()); }\n",
    "    BotRun br; br.bi = &bi; br.M = M; br.E = E;\n",
    "    br.D0.assign(M, {}); br.sh.assign(M, {}); br.candP.assign(M, {}); br.candN.assign(M, {});\n",
    "    for (int b = 0; b < M; b++) {\n",
    "        for (int c = 0; c < R; c++) { int x = pv(b, c, c); if (!x) break; br.D0[b].push_back((u8)x); }\n",
    "        vector<Part> DP, DN;\n",
    "        for (int m = 0; m + 1 < R; m++) {\n",
    "            Part p, n;\n",
    "            for (int a = 0; a + m + 1 < R; a++) { int x = pv(b, a, a + m + 1); if (!x) break; p.push_back((u8)x); }\n",
    "            for (int a = 0; a + m + 1 < R; a++) { int x = pv(b, a + m + 1, a); if (!x) break; n.push_back((u8)x); }\n",
    "            DP.push_back(p); DN.push_back(n);\n",
    "        }\n",
    "        while (!DP.empty() && DP.back().empty()) DP.pop_back();\n",
    "        while (!DN.empty() && DN.back().empty()) DN.pop_back();\n",
    "        // residual candidates: cell (m, a, val = D[m][a]) unless val <= D[m-1][a+1] (then never residual)\n",
    "        for (int m = 0; m < (int)DP.size(); m++) for (int a = 0; a < (int)DP[m].size(); a++) {\n",
    "            int val = DP[m][a]; if (m == 0 || val > gp(DP[m - 1], a + 1)) br.candP[b].push_back({(u8)m, (u8)a, (u8)val}); }\n",
    "        for (int m = 0; m < (int)DN.size(); m++) for (int a = 0; a < (int)DN[m].size(); a++) {\n",
    "            int val = DN[m][a]; if (m == 0 || val > gp(DN[m - 1], a + 1)) br.candN[b].push_back({(u8)m, (u8)a, (u8)val}); }\n",
    "        br.sh[b].assign(R + E + 2, {});   // (indexed up to the longest possible centre)\n",
    "        for (int c = 0; c < R; c++) for (int a = 0; a < c; a++) {\n",
    "            int y = pv(b, a, c); if (y) br.sh[b][c].push_back(y);\n",
    "            y = pv(b, c, a); if (y) br.sh[b][c].push_back(y);\n",
    "        }\n",
    "    }\n",
    "    br.H.assign(E + 1, 0);\n",
    "    br.lam.assign(M, Part());\n",
    "    for (int g = 0; g < M; g++) br.lam[g].reserve(R + E + 2);\n",
    "    br.rec(0, 0, 0);\n",
    "    return MFAM.put(KS.data() + kr.k0, kr.kl, kr.h, br.H.data(), E + 1);\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ family levels\n",
    "static SV FAMComp(int k, const vector<int>& bb, const DA& phi, int E, const KR& kr);\n",
    "static inline void famPrefix(int k, const vector<int>& bb) { KS.push_back((u8)k); KS.push_back((u8)bb.size()); for (int x : bb) KS.push_back((u8)x); }\n",
    "// KS[k0..) = famPrefix + ser(phi), phi's serialisation at phiPos; looks up / computes; KS is not restored\n",
    "static SV famLookupKey(int k, const vector<int>& bb, int E, size_t k0, size_t phiPos) {\n",
    "    KR kr = mkKR(k0);\n",
    "    SV s = MFAM.get(KS.data() + k0, kr.kl, kr.h, E + 1);\n",
    "    if (s.p) { if (k > 2) statFamHit++; else statBotHit++; return s; }\n",
    "    size_t pos = phiPos; DA phi = parseDA(KS.data(), pos);\n",
    "    return (k == 2) ? BOTComp(bb, phi, E, kr) : FAMComp(k, bb, phi, E, kr);\n",
    "}\n",
    "static SV FAM(int k, const vector<int>& bb, const DA& phi, int E) {\n",
    "    if (E < 0) return SV{};\n",
    "    if (E == 0) return ONE;\n",
    "    size_t k0 = KS.size(); famPrefix(k, bb); size_t pp = KS.size();\n",
    "    int cls[8]; famCls((int)bb.size(), bb, phi.D, cls); serCanonDA(phi, cls);\n",
    "    SV s = famLookupKey(k, bb, E, k0, pp);\n",
    "    KS.resize(k0); return s;\n",
    "}\n",
    "static SV FAMComp(int k, const vector<int>& bb, const DA& phi, int E, const KR& kr) {\n",
    "    statFam++; statFamLvl[k]++;\n",
    "    int t = (int)bb.size();\n",
    "    int S = Sk[k];\n",
    "    int Dc = t + k - 1;                                 // column layout [B1..Bt, m2..mk]\n",
    "    vector<DA> sl;                                      // slices of phi along m1\n",
    "    int ns = phi.zero() ? 0 : phi.e[0];\n",
    "    for (int r = 0; r < max(ns, S); r++) sl.push_back(slice0(phi, r));\n",
    "    const DA& Lf = sl[S - 1];\n",
    "    int capW = (weight(phi) + E) / S;                   // S|c| <= |phi| + eps(c) <= |phi| + E\n",
    "    int ext[8];\n",
    "    for (int i = 0; i < Dc; i++) {\n",
    "        if (i < t) ext[i] = bb[i];\n",
    "        else {\n",
    "            int e0 = sl[0].zero() ? 0 : sl[0].e[i];\n",
    "            int eL = Lf.zero() ? 0 : Lf.e[i];\n",
    "            ext[i] = max(eL, min(e0 + E, capW));\n",
    "            if (ext[i] < 1) ext[i] = 1;\n",
    "        }\n",
    "    }\n",
    "    Floors tailF; mkFloors(tailF, vector<DA>(sl.begin() + S, sl.end()));\n",
    "    int extra = (S - 1 >= 2) ? 1 : 0;\n",
    "    vector<int> bb2 = bb; if (extra) bb2.push_back(S - 1);\n",
    "    vector<u8> pref; pref.push_back((u8)(k - 1)); pref.push_back((u8)bb2.size()); for (int x : bb2) pref.push_back((u8)x);\n",
    "    int clsC[8]; famCls((int)bb2.size(), bb2, t + k - 1 + ((S - 1 >= 2) ? 1 : 0), clsC);\n",
    "    // effective floor psi(c) = c v sl[r], layout [m2, B1..Bt, (r), m3..mk]; colOf maps psi -> column coordinates\n",
    "    int Dp = Dc + extra, rc = extra ? 1 + t : -1;\n",
    "    int colOf[8];\n",
    "    for (int j = 0; j < Dp; j++) colOf[j] = (j == 0) ? t : (j <= t) ? j - 1 : (j == rc) ? -1 : j - extra;\n",
    "    int slMax[8] = {0}; int nzSl = 0;\n",
    "    for (int r = 0; r < S - 1; r++) if (!sl[r].zero()) { nzSl = r + 1; for (int i = 0; i < Dc; i++) slMax[i] = max(slMax[i], sl[r].e[i]); }\n",
    "    int PB[8]; for (int i = 0; i < Dc; i++) PB[i] = max(ext[i], slMax[i]);\n",
    "    size_t pst[8]; strides(Dc, PB, pst);\n",
    "    vector<vector<u8>> slpad(S - 1);\n",
    "    for (int r = 0; r < S - 1; r++) slpad[r] = padTo(sl[r], Dc, PB);\n",
    "    Ser H(E + 1, 0);\n",
    "    Enumer en; en.setup(Dc, ext); en.setLo(Lf); en.w = 1; en.budget = E;\n",
    "    for (int r = 0; r < S - 1; r++) en.addThr(sl[r]);\n",
    "    en.emit = [&](const vector<u8>& cur, int eps) {\n",
    "        statCols++; statColsLvl[k]++;\n",
    "        int rem = E - eps;\n",
    "        if (rem == 0) { H[eps] += 1; return; }\n",
    "        size_t k1 = KS.size();\n",
    "        ksPut(pref.data(), pref.size());\n",
    "        size_t pp = KS.size();\n",
    "        // ---- serialise psi(c) directly\n",
    "        bool cz = en.mxc[0] == 0;\n",
    "        int pe[8];\n",
    "        for (int j = 0; j < Dp; j++) {\n",
    "            if (j == rc) pe[j] = cz ? nzSl : S - 1;\n",
    "            else { int i = colOf[j]; pe[j] = max(cz ? 0 : en.mxc[i], slMax[i]); }\n",
    "        }\n",
    "        KS.push_back((u8)Dp);\n",
    "        if (cz && nzSl == 0) { for (int j = 0; j < Dp; j++) KS.push_back(0); }\n",
    "        else {\n",
    "            for (int j = 0; j < Dp; j++) KS.push_back((u8)pe[j]);\n",
    "            size_t n = prodExt(Dp, pe); u8* out = KS.grow(n);\n",
    "            int last = pe[Dp - 1]; int lc = cz ? 0 : en.mxc[Dc - 1];\n",
    "            int y[8] = {0};\n",
    "            while (true) {\n",
    "                int r = rc >= 0 ? y[rc] : 0;\n",
    "                size_t offS = 0, offC = 0; bool inC = !cz;\n",
    "                for (int j = 0; j < Dp - 1; j++) {\n",
    "                    if (j == rc) continue;\n",
    "                    int i = colOf[j];\n",
    "                    offS += (size_t)y[j] * pst[i]; offC += (size_t)y[j] * en.st[i];\n",
    "                    if (y[j] >= en.mxc[i]) inC = false;\n",
    "                }\n",
    "                const u8* sp = slpad[r].data() + offS;\n",
    "                if (inC) {\n",
    "                    const u8* cp = cur.data() + offC; int x = 0;\n",
    "                    for (; x < lc; x++) out[x] = max(cp[x], sp[x]);\n",
    "                    for (; x < last; x++) out[x] = sp[x];\n",
    "                } else memcpy(out, sp, last);\n",
    "                out += last;\n",
    "                int j = Dp - 2;\n",
    "                for (; j >= 0; j--) { if (++y[j] < pe[j]) break; y[j] = 0; }\n",
    "                if (j < 0) break;\n",
    "            }\n",
    "        }\n",
    "        canonInPlace(pp, clsC);\n",
    "        SV up = famLookupKey(k - 1, bb2, rem, k1, pp);\n",
    "        KS.resize(k1);\n",
    "        // ---- lower chain inside c\n",
    "        serCur(en);\n",
    "        SV low = chainLookup(tailF, 0, rem, k1, [&] { return en.built(); });\n",
    "        addMul(H, eps, up, low);\n",
    "    };\n",
    "    en.run();\n",
    "    return MFAM.put(KS.data() + kr.k0, kr.kl, kr.h, H.data(), E + 1);\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ direct (slow) reference for families\n",
    "// sum over box families u >= phi of q^{|u| - |phi|}, by plain enumeration (layout as FAM, dims t + k)\n",
    "static Ser DIRECT(int Dtot, const vector<int>& bb, const DA& phi, int E) {\n",
    "    int t = (int)bb.size();\n",
    "    int ext[8];\n",
    "    for (int i = 0; i < Dtot; i++) {\n",
    "        bool isBox = (i >= 1 && i <= t);\n",
    "        if (isBox) ext[i] = bb[i - 1];\n",
    "        else { int ef = phi.zero() ? 0 : phi.e[i]; ext[i] = max(1, ef + E); }\n",
    "    }\n",
    "    Ser H(E + 1, 0);\n",
    "    Enumer en; en.setup(Dtot, ext); en.setLo(phi); en.w = 1; en.budget = E;\n",
    "    en.emit = [&](const vector<u8>&, int c) { H[c]++; };\n",
    "    en.run();\n",
    "    return H;\n",
    "}\n",
    "\n",
    "// ------------------------------------------------------------------ top level, orbit reduction\n",
    "static vector<vector<int>> PERMS;\n",
    "// orbit representatives, stored serialised (a few bytes each)\n",
    "struct RepStore {\n",
    "    vector<u8> blob; vector<uint64_t> off; vector<int> orb; vector<int> wt;\n",
    "    void push_back(const pair<DA, int>& r) { off.push_back(blob.size()); serVec(r.first, blob); orb.push_back(r.second); wt.push_back(weight(r.first)); }\n",
    "    size_t size() const { return orb.size(); }\n",
    "    DA get(size_t i) const { size_t pos = off[i]; return parseDA(blob.data(), pos); }\n",
    "    void sortByWeight() {\n",
    "        vector<int> idx(size()); iota(idx.begin(), idx.end(), 0);\n",
    "        stable_sort(idx.begin(), idx.end(), [&](int a, int b) { return wt[a] < wt[b]; });\n",
    "        RepStore r2;\n",
    "        for (int i : idx) { size_t pos = off[i]; size_t p0 = pos; parseDA(blob.data(), pos); r2.off.push_back(r2.blob.size()); r2.blob.insert(r2.blob.end(), blob.begin() + p0, blob.begin() + pos); r2.orb.push_back(orb[i]); r2.wt.push_back(wt[i]); }\n",
    "        swap(*this, r2);\n",
    "    }\n",
    "    // hd2w: within each weight, order plane-partition blocks (d = 3) by their off-diagonal cells, above the\n",
    "    // diagonal first, so blocks whose bottoms carry the same residual floors are processed together.\n",
    "    // Only the order of the sum over representatives changes.\n",
    "    static string offDiagSig(const DA& v) {\n",
    "        string k;\n",
    "        if (v.D != 2 || v.zero()) return k;\n",
    "        int R = max(v.e[0], v.e[1]);\n",
    "        auto g = [&](int a, int b) { int z[8] = {a, b, 0, 0, 0, 0, 0, 0}; return at(v, z); };\n",
    "        for (int side = 0; side < 2; side++) {\n",
    "            for (int s = 0; s < R; s++) for (int i = 0; i + s + 1 <= R; i++) {\n",
    "                int c = i + s + 1; k.push_back((char)(side ? g(c, i) : g(i, c)));\n",
    "            }\n",
    "            k.push_back((char)255);\n",
    "        }\n",
    "        return k;\n",
    "    }\n",
    "    void sortByWeightSig() {\n",
    "        sortByWeight();\n",
    "        RepStore r2; r2.off.reserve(size()); r2.orb.reserve(size()); r2.wt.reserve(size()); r2.blob.reserve(blob.size());\n",
    "        for (size_t lo = 0; lo < size();) {\n",
    "            size_t hi = lo; while (hi < size() && wt[hi] == wt[lo]) hi++;\n",
    "            vector<pair<string, size_t>> kk; kk.reserve(hi - lo);\n",
    "            for (size_t j = lo; j < hi; j++) kk.push_back({offDiagSig(get(j)), j});\n",
    "            sort(kk.begin(), kk.end());\n",
    "            for (auto& p : kk) {\n",
    "                size_t i = p.second, pos = off[i], p0 = pos; parseDA(blob.data(), pos);\n",
    "                r2.off.push_back(r2.blob.size()); r2.blob.insert(r2.blob.end(), blob.begin() + p0, blob.begin() + pos);\n",
    "                r2.orb.push_back(orb[i]); r2.wt.push_back(wt[i]);\n",
    "            }\n",
    "            lo = hi;\n",
    "        }\n",
    "        swap(*this, r2);\n",
    "    }\n",
    "};\n",
    "// compare the image of the ideal of v (a nonzero (d-1)-partition) under the axis permutation pm with v itself,\n",
    "// given that the image has the same extents as v; row-major order, -1 if the image is smaller, 0 if equal\n",
    "static int cmpImage(const DA& v, const vector<int>& pm) {\n",
    "    int D = v.D;\n",
    "    int inv[8]; for (int i = 0; i <= D; i++) inv[pm[i]] = i;    // c_j = y_{inv[j]}\n",
    "    size_t tot = prodExt(D, v.e); int z[8] = {0};\n",
    "    for (size_t p = 0; p < tot; p++) {\n",
    "        // image height at z: number of h with c(z, h) in the ideal (an initial segment of h)\n",
    "        int h = 0;\n",
    "        while (true) {\n",
    "            int c[8] = {0, 0, 0, 0, 0, 0, 0, 0};\n",
    "            for (int j = 0; j <= D; j++) { int i = inv[j]; c[j] = (i == D) ? h : z[i]; }\n",
    "            bool in = true; size_t q = 0;\n",
    "            for (int j = 0; j < D; j++) { if (c[j] >= v.e[j]) { in = false; break; } q = q * v.e[j] + c[j]; }\n",
    "            if (!in || c[D] >= v.v[q]) break;\n",
    "            h++;\n",
    "        }\n",
    "        int x = v.v[p];\n",
    "        if (h != x) return h < x ? -1 : 1;\n",
    "        for (int i = D - 1; i >= 0; i--) { if (++z[i] < v.e[i]) break; z[i] = 0; }\n",
    "    }\n",
    "    return 0;\n",
    "}\n",
    "static string i128str(i128 x) {\n",
    "    if (x == 0) return \"0\";\n",
    "    bool neg = x < 0; if (neg) x = -x;\n",
    "    string s; while (x > 0) { s.push_back('0' + (int)(x % 10)); x /= 10; }\n",
    "    if (neg) s.push_back('-');\n",
    "    reverse(s.begin(), s.end()); return s;\n",
    "}\n",
    "static i128 parseI128(const string& s) { i128 x = 0; size_t i = 0; bool neg = false; if (s[0] == '-') { neg = true; i = 1; } for (; i < s.size(); i++) x = x * 10 + (s[i] - '0'); return neg ? -x : x; }\n",
    "static double curMB() { long pages = 0, rss = 0; FILE* f = fopen(\"/proc/self/statm\", \"r\"); if (f) { if (fscanf(f, \"%ld %ld\", &pages, &rss) != 2) rss = 0; fclose(f); } return rss * (sysconf(_SC_PAGESIZE) / 1048576.0); }\n",
    "static double peakMB() { struct rusage ru; getrusage(RUSAGE_SELF, &ru); return ru.ru_maxrss / 1024.0; }\n",
    "\n",
    "int main(int argc, char** argv) {\n",
    "    if (argc < 4) {\n",
    "        fprintf(stderr, \"usage: %s d N K [S_{d-1} ... S_3] [--canon-desc] [--sigorder] [--memcap MB] [--progress SEC]\\n\"\n",
    "                        \"          [--ckpt FILE] [--ckpt-every SEC] [--test] [--noorbit] [--fullenum] [--nocanon] [--canon-ext] [--noorder]\\n\"\n",
    "                        \"  3 <= d <= 7, 0 <= N <= 159, K >= 2, S_k >= 2 (default 2)\\n\", argv[0]);\n",
    "        return 1;\n",
    "    }\n",
    "    d = atoi(argv[1]); N = atoi(argv[2]); K = atoi(argv[3]);\n",
    "    int ai = 4;\n",
    "    for (int k = d - 1; k >= 3; k--) Sk[k] = 2;\n",
    "    for (int k = d - 1; k >= 3 && ai < argc && argv[ai][0] != '-'; k--) Sk[k] = atoi(argv[ai++]);\n",
    "    bool test = false, noorbit = false, order = true, fullenum = false, sigorder = false;\n",
    "    string ckpt; double ckptEvery = 300, progEvery = 60, memcap = 0;\n",
    "    for (; ai < argc; ai++) {\n",
    "        string s = argv[ai];\n",
    "        if (s == \"--test\") test = true; else if (s == \"--noorbit\") noorbit = true; else if (s == \"--noorder\") order = false;\n",
    "        else if (s == \"--ckpt\" && ai + 1 < argc) ckpt = argv[++ai];\n",
    "        else if (s == \"--ckpt-every\" && ai + 1 < argc) ckptEvery = atof(argv[++ai]);\n",
    "        else if (s == \"--progress\" && ai + 1 < argc) progEvery = atof(argv[++ai]);\n",
    "        else if (s == \"--memcap\" && ai + 1 < argc) memcap = atof(argv[++ai]);\n",
    "        else if (s == \"--nocanon\") CANON = false;\n",
    "        else if (s == \"--fm\") {}                    // accepted for compatibility: first-member is the only method\n",
    "        else if (s == \"--sigorder\") sigorder = true;\n",
    "        else if (s == \"--fullenum\") fullenum = true;\n",
    "        else if (s == \"--canon-desc\") CANON_DIR = 1;\n",
    "        else if (s == \"--canon-ext\") CANON_PROF = false;\n",
    "        else die(\"unknown option\");\n",
    "    }\n",
    "    if (d < 3 || d > 7 || K < 2) die(\"need 3 <= d <= 7, K >= 2\");\n",
    "    if (N < 0 || N > 159) die(\"need 0 <= N <= 159 (series buffers hold 160 coefficients)\");\n",
    "    for (int k = d - 1; k >= 3; k--) if (Sk[k] < 2) die(\"need S_k >= 2\");\n",
    "    auto t0 = chrono::steady_clock::now();\n",
    "    { vector<int> pm(d); iota(pm.begin(), pm.end(), 0); do PERMS.push_back(pm); while (next_permutation(pm.begin(), pm.end())); }\n",
    "    int Wmax = N / K;\n",
    "    RepStore reps;                // representatives and orbit sizes\n",
    "    long nblocks = 0;\n",
    "    {\n",
    "        // A canonical block has ideal extents E_0 <= E_1 <= ... <= E_{d-1} (E_{d-1} = height); its ideal contains\n",
    "        // the axis lines through the origin, so |v| >= (d - i)(E_i - 1) + 1 and E_i <= (W - 1)/(d - i) + 1.\n",
    "        // Only that box is enumerated (all blocks with --fullenum, where the orbit sizes are checked).\n",
    "        // Blocks are enumerated by their first value h (the height, which bounds every extent of a canonical block).\n",
    "        int D = d - 1;\n",
    "        auto process = [&](const Enumer& en, const vector<u8>& cur) {\n",
    "            nblocks++;\n",
    "            if (noorbit) { reps.push_back({en.built(), 1}); return; }\n",
    "            // canonical = minimal serialisation over the d! axis permutations of the ideal. The image's extents\n",
    "            // are the ideal's extents permuted, so a canonical block has the D smallest ideal extents in\n",
    "            // increasing order; only permutations that keep the extents need the image built\n",
    "            int Ei[8]; bool z = en.mxc[0] == 0;\n",
    "            for (int i = 0; i < D; i++) Ei[i] = z ? 0 : en.mxc[i];\n",
    "            Ei[D] = cur[0];\n",
    "            int srt[8]; for (int i = 0; i <= D; i++) { int x = Ei[i], j = i; while (j > 0 && srt[j - 1] > x) { srt[j] = srt[j - 1]; j--; } srt[j] = x; }\n",
    "            for (int i = 0; i < D; i++) if (Ei[i] != srt[i]) return;\n",
    "            DA v = en.built();\n",
    "            string me; int stab = 0;\n",
    "            for (auto& pm : PERMS) {\n",
    "                int cmp = 0;\n",
    "                for (int i = 0; i < v.D && !cmp; i++) { int a = Ei[pm[i]], b = Ei[i]; cmp = a < b ? -1 : a > b ? 1 : 0; }\n",
    "                if (cmp > 0) continue;\n",
    "                if (cmp < 0) return;                    // a smaller image: not the canonical representative\n",
    "                int c2 = v.zero() ? 0 : cmpImage(v, pm);\n",
    "                if (c2 < 0) return;\n",
    "                if (c2 == 0) stab++;\n",
    "            }\n",
    "            reps.push_back({v, (int)PERMS.size() / stab});\n",
    "        };\n",
    "        if (noorbit || fullenum) {\n",
    "            int ext[8]; for (int i = 0; i < D; i++) ext[i] = max(1, Wmax);\n",
    "            Enumer en; en.setup(D, ext); en.w = 1; en.budget = Wmax;\n",
    "            en.emit = [&](const vector<u8>& cur, int) { process(en, cur); };\n",
    "            en.run();\n",
    "        } else {\n",
    "            nblocks++; reps.push_back({zeroDA(D), 1});\n",
    "            for (int h = 1; h <= Wmax; h++) {\n",
    "                int ext[8]; for (int i = 0; i < D; i++) ext[i] = max(1, min(h, (Wmax - 1) / (d - i) + 1));\n",
    "                Enumer en; en.setup(D, ext); en.w = 1; en.budget = Wmax - h;\n",
    "                DA hiA; hiA.D = D; for (int i = 0; i < D; i++) hiA.e[i] = en.ext[i]; hiA.v.assign(en.tot, (u8)h);\n",
    "                en.setHi(hiA); en.lo[0] = (u8)h;\n",
    "                en.emit = [&](const vector<u8>& cur, int) { process(en, cur); };\n",
    "                en.run();\n",
    "            }\n",
    "        }\n",
    "    }\n",
    "    long msum = 0; for (int o : reps.orb) msum += o;\n",
    "    if (getenv(\"HD_ENUMONLY\")) { fprintf(stderr, \"# enum only: blocks %ld reps %zu %.2fs\\n\", nblocks, reps.size(), chrono::duration<double>(chrono::steady_clock::now() - t0).count()); return 0; }\n",
    "    if ((noorbit || fullenum) && msum != nblocks) die(\"orbit sizes do not add up\");\n",
    "    if (sigorder && !order) die(\"--sigorder needs the weight order\");\n",
    "    if (order) { if (sigorder) reps.sortByWeightSig(); else reps.sortByWeight(); }\n",
    "    fprintf(stderr, \"# d=%d N=%d K=%d S=(\", d, N, K);\n",
    "    for (int k = d - 1; k >= 3; k--) fprintf(stderr, \"%d%s\", Sk[k], k > 3 ? \",\" : \"\");\n",
    "    fprintf(stderr, \") blocks=%ld%s reps=%zu (orbit sum %ld) enum=%.2fs\\n\", nblocks, (noorbit || fullenum) ? \"\" : \" (canonical box)\", reps.size(), msum, chrono::duration<double>(chrono::steady_clock::now() - t0).count());\n",
    "    vector<i128> P(N + 1, 0);\n",
    "    // ---- checkpoint: parameters, number of representatives, index of the next one, partial sums\n",
    "    string sig = to_string(d) + \" \" + to_string(N) + \" \" + to_string(K);\n",
    "    for (int k = d - 1; k >= 3; k--) sig += \" \" + to_string(Sk[k]);\n",
    "    sig += string(\" \") + (order ? (sigorder ? \"ord sig\" : \"ord\") : \"noord\") + (noorbit ? \" noorbit\" : \"\");\n",
    "    sig += \" fm\";                                // as hd2w --fm, so its checkpoints stay compatible\n",
    "    sig += CANON ? (CANON_DIR > 0 ? \" canon-desc\" : \" canon\") : \" nocanon\";\n",
    "    if (CANON && !CANON_PROF) sig += \" ext\";\n",
    "    size_t start = 0; double before = 0;\n",
    "    if (!ckpt.empty()) {\n",
    "        ifstream in(ckpt);\n",
    "        if (in) {\n",
    "            string magic, line; getline(in, magic); getline(in, line);\n",
    "            if (magic != \"hd2-ckpt v1\" || line != sig) die(\"checkpoint does not match these parameters\");\n",
    "            size_t nr; in >> nr >> start >> before;\n",
    "            if (nr != reps.size() || start > reps.size()) die(\"checkpoint does not match the representatives\");\n",
    "            for (int n = 0; n <= N; n++) { int nn; string v; in >> nn >> v; if (nn != n) die(\"bad checkpoint\"); P[n] = parseI128(v); }\n",
    "            fprintf(stderr, \"# resumed from %s at representative %zu of %zu (%.0fs before resume)\\n\", ckpt.c_str(), start, reps.size(), before);\n",
    "        }\n",
    "    }\n",
    "    auto writeCkpt = [&](size_t next) {\n",
    "        string tmp = ckpt + \".tmp\";\n",
    "        FILE* f = fopen(tmp.c_str(), \"w\"); if (!f) die(\"cannot write checkpoint\");\n",
    "        double el = before + chrono::duration<double>(chrono::steady_clock::now() - t0).count();\n",
    "        fprintf(f, \"hd2-ckpt v1\\n%s\\n%zu %zu %.1f\\n\", sig.c_str(), reps.size(), next, el);\n",
    "        for (int n = 0; n <= N; n++) fprintf(f, \"%d %s\\n\", n, i128str(P[n]).c_str());\n",
    "        fflush(f); fsync(fileno(f)); fclose(f);\n",
    "        if (rename(tmp.c_str(), ckpt.c_str()) != 0) die(\"cannot rename checkpoint\");\n",
    "    };\n",
    "    auto lastCk = chrono::steady_clock::now(), lastPr = lastCk;\n",
    "    long flushes = 0;\n",
    "    for (size_t ri = start; ri < reps.size(); ri++) {\n",
    "        auto now = chrono::steady_clock::now();\n",
    "        if (!ckpt.empty() && chrono::duration<double>(now - lastCk).count() >= ckptEvery) { writeCkpt(ri); lastCk = now; }\n",
    "        if (progEvery > 0 && chrono::duration<double>(now - lastPr).count() >= progEvery) {\n",
    "            size_t mb = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb += m->bytes();\n",
    "            fprintf(stderr, \"# progress %zu/%zu reps, %.0fs, rss %.0f MB, memo %.0f MB, cols %ld, cent %ld\\n\", ri, reps.size(),\n",
    "                    before + chrono::duration<double>(now - t0).count(), curMB(), mb / 1048576.0, statCols, statCent);\n",
    "            lastPr = now;\n",
    "        }\n",
    "        if (memcap > 0) {                               // between representatives no view is live\n",
    "            size_t mb = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb += m->bytes();\n",
    "            if (mb / 1048576.0 > memcap) {          // hd2w: drop the floored side states and chains first, everything only if needed\n",
    "                MT.clear(); MG.clear(); flushes++;\n",
    "                size_t mb2 = 0; for (SerMap* m : {&MFAM, &MT, &MT0, &MG, &MF}) mb2 += m->bytes();\n",
    "                bool all = mb2 / 1048576.0 > 0.7 * memcap;\n",
    "                if (all) for (SerMap* m : {&MFAM, &MT0, &MF}) m->clear();\n",
    "                fprintf(stderr, \"# memo flush %ld (%s) at representative %zu\\n\", flushes, all ? \"all tables\" : \"floored tables\", ri);\n",
    "            }\n",
    "        }\n",
    "        DA v = reps.get(ri); int orbit = reps.orb[ri]; int w = reps.wt[ri]; int E = N - K * w;\n",
    "        if (E < 0) continue;\n",
    "        vector<int> bb; DA phi;                         // prefix family floor: [m1, B1=[K-1], m2..] or v (K = 2)\n",
    "        if (K - 1 >= 2) {\n",
    "            bb.push_back(K - 1);\n",
    "            if (v.zero()) phi = zeroDA(d);\n",
    "            else {\n",
    "                int pe[8]; pe[0] = v.e[0]; pe[1] = K - 1; for (int i = 1; i < v.D; i++) pe[i + 1] = v.e[i];\n",
    "                size_t tot = prodExt(d, pe); vector<u8> buf(tot, 0); int y[8] = {0}, z[8];\n",
    "                for (size_t p = 0; p < tot; p++) {\n",
    "                    z[0] = y[0]; for (int i = 1; i < v.D; i++) z[i] = y[i + 1];\n",
    "                    buf[p] = (u8)at(v, z);\n",
    "                    for (int i = d - 1; i >= 0; i--) { if (++y[i] < pe[i]) break; y[i] = 0; }\n",
    "                }\n",
    "                phi = fromBox(d, pe, buf.data());\n",
    "            }\n",
    "        } else phi = v;\n",
    "        SV C = FAM(d - 1, bb, phi, E);\n",
    "        SV Fv = Fst(v, E);\n",
    "        for (int i = 0; i <= E && i < C.n; i++) {\n",
    "            cf ci = svAt(C, i); if (!ci) continue;\n",
    "            for (int j = 0; i + j <= E && j < Fv.n; j++) { cf z; if (__builtin_mul_overflow(ci, svAt(Fv, j), &z) || __builtin_mul_overflow(z, (cf)orbit, &z) || __builtin_add_overflow(P[K * w + i + j], z, &P[K * w + i + j])) die(\"result overflow\"); }\n",
    "        }\n",
    "        {\n",
    "            static int lastW = -1; static double tW = 0; static long nW = 0;\n",
    "            double tnow = chrono::duration<double>(chrono::steady_clock::now() - t0).count();\n",
    "            if (lastW < 0) { lastW = w; tW = tnow; }\n",
    "            nW++;\n",
    "            bool endW = (ri + 1 == reps.size()) || reps.wt[ri + 1] != w;\n",
    "            if (endW && getenv(\"HD_WEIGHTS\")) { fprintf(stderr, \"#   |v| = %2d: %6ld reps, %.2fs\\n\", w, nW, tnow - tW); tW = tnow; nW = 0; }\n",
    "        }\n",
    "    }\n",
    "    if (!ckpt.empty()) writeCkpt(reps.size());\n",
    "    double tt = before + chrono::duration<double>(chrono::steady_clock::now() - t0).count();\n",
    "    for (int n = 0; n <= N; n++) {\n",
    "        if (P[n] < 0) die(\"negative result\");\n",
    "        printf(\"%d %s\\n\", n, i128str(P[n]).c_str());\n",
    "    }\n",
    "    fprintf(stderr, \"# time %.2fs (%.0fs before resume) peak %.0f MB flushes %ld fam=%ld famHit=%ld cols=%ld bot=%ld botHit=%ld cent=%ld T=%ld T0=%ld succ=%ld G=%ld Y=%ld F=%ld\\n\",\n",
    "            tt, before, peakMB(), flushes, statFam, statFamHit, statCols, statBot, statBotHit, statCent, statT, statT0, statSucc, statG, statY, statF);\n",
    "    const SerMap* MS[5] = {&MFAM, &MT, &MT0, &MG, &MF}; const char* MN[5] = {\"fam\", \"T\", \"T0\", \"G\", \"F\"};\n",
    "    fprintf(stderr, \"# memo:\");\n",
    "    for (int i = 0; i < 5; i++) fprintf(stderr, \" %s %zu (+%zu re, %.0f MB)\", MN[i], MS[i]->count, MS[i]->upgrades, MS[i]->bytes() / 1048576.0);\n",
    "    fprintf(stderr, \"\\n\");\n",
    "    for (int i = 0; i < 5; i++) {\n",
    "        const SerMap& m = *MS[i]; long hist[17] = {0}; double kb = 0, sb = 0;\n",
    "        for (size_t j = 0; j < m.cap; j++) if (m.slots[j]) {\n",
    "            const u8* r = SerMap::recOf(m.slots[j]);\n",
    "            hist[r[3]]++; kb += r[0] | (r[1] << 8); sb += r[2];\n",
    "        }\n",
    "        fprintf(stderr, \"#   %s: cap %zu, keys %.1f B/entry, series %.1f coeffs/entry, records %.1f MB (%.1f MB superseded); width 1/2/4/8/16:\", MN[i], m.cap, kb / max<size_t>(1, m.count), sb / max<size_t>(1, m.count), m.recs.total / 1048576.0, m.wasted / 1048576.0);\n",
    "        for (int q : {1, 2, 4, 8, 16}) fprintf(stderr, \" %ld\", hist[q]);\n",
    "        fprintf(stderr, \"\\n\");\n",
    "    }\n",
    "    for (int k = d - 1; k >= 3; k--) fprintf(stderr, \"#   level %d: family computations %ld, columns %ld\\n\", k, statFamLvl[k], statColsLvl[k]);\n",
    "    if (test) {\n",
    "        mt19937 rng(1);\n",
    "        int ok = 0, bad = 0;\n",
    "        for (int trial = 0; trial < 40; trial++) {\n",
    "            int k = 2 + rng() % (d - 2 >= 1 ? d - 2 : 1); if (k > d - 1) k = d - 1;\n",
    "            vector<int> bb; int t = rng() % 2; for (int i = 0; i < t; i++) bb.push_back(2 + rng() % 2);\n",
    "            int Dtot = t + k;\n",
    "            int pe[8]; for (int i = 0; i < Dtot; i++) pe[i] = (i >= 1 && i <= t) ? bb[i - 1] : 3;\n",
    "            size_t tot = prodExt(Dtot, pe); vector<u8> buf(tot, 0); size_t st[8]; strides(Dtot, pe, st);\n",
    "            int cells = rng() % 5;\n",
    "            for (int c = 0; c < cells; c++) {\n",
    "                for (int tries = 0; tries < 50; tries++) {\n",
    "                    size_t p = rng() % tot; int z[8]; size_t r = p; for (int i = Dtot - 1; i >= 0; i--) { z[i] = r % pe[i]; r /= pe[i]; }\n",
    "                    int nv = buf[p] + 1; bool okp = true;\n",
    "                    for (int i = 0; i < Dtot; i++) if (z[i] > 0 && buf[p - st[i]] < nv) okp = false;\n",
    "                    if (okp && nv <= 3) { buf[p] = (u8)nv; break; }\n",
    "                }\n",
    "            }\n",
    "            DA phi = fromBox(Dtot, pe, buf.data());\n",
    "            int E = 2 + rng() % 4;\n",
    "            SV a = FAM(k, bb, phi, E); Ser b = DIRECT(Dtot, bb, phi, E);\n",
    "            bool same = true; for (int i = 0; i <= E; i++) if (svAt(a, i) != b[i]) same = false;\n",
    "            if (same) ok++; else { bad++; fprintf(stderr, \"MISMATCH k=%d t=%d E=%d\\n\", k, t, E); }\n",
    "        }\n",
    "        fprintf(stderr, \"# unit test: %d ok, %d bad\\n\", ok, bad);\n",
    "    }\n",
    "    return 0;\n",
    "}\n",
    "'''\n",
    "\n",
    "import hashlib, os, re, subprocess, time\n",
    "\n",
    "with open('hdfm.cpp', 'w') as _f:\n",
    "    _f.write(SRC)\n",
    "print('hdfm.cpp written, SHA-256', hashlib.sha256(SRC.encode()).hexdigest()[:16], '(expected b82de5d4b5d6c523)')\n",
    "_r = subprocess.run(['g++', '-O2', '-march=native', '-std=c++17', '-o', 'hdfm', 'hdfm.cpp'],\n",
    "                    capture_output=True, text=True)\n",
    "if _r.returncode != 0:\n",
    "    print(_r.stderr[-4000:])\n",
    "    raise RuntimeError('compilation failed')\n",
    "print('hdfm compiled')\n",
    "\n",
    "# Default decomposition (K; S_{d-1}, ..., S_3) for each d: the fastest in our runs.\n",
    "_DECOMP = {3: ['3', '--sigorder'],\n",
    "           4: ['2', '3', '--canon-desc'],\n",
    "           5: ['2', '3', '2', '--canon-desc'],\n",
    "           6: ['2', '3', '2', '2', '--canon-desc'],\n",
    "           7: ['2', '2', '2', '2', '2']}\n",
    "\n",
    "\n",
    "def _product_series(n, a):\n",
    "    \"\"\"Coefficients 0..n of prod_{j>=1} (1 - q^j)^(-a(j)), by n f(n) = sum_k sigma(k) f(n-k).\"\"\"\n",
    "    sig = [0] * (n + 1)\n",
    "    for j in range(1, n + 1):\n",
    "        for k in range(j, n + 1, j):\n",
    "            sig[k] += j * a(j)\n",
    "    f = [1] + [0] * n\n",
    "    for m in range(1, n + 1):\n",
    "        f[m] = sum(sig[k] * f[m - k] for k in range(1, m + 1)) // m\n",
    "    return f\n",
    "\n",
    "\n",
    "def pd(d, n, memcap=1500, progress=60, show=True, decomposition=None):\n",
    "    \"\"\"Return [p_d(0), ..., p_d(n)]: the numbers of d-dimensional partitions of 0..n.\n",
    "\n",
    "    d = 1 ordinary partitions, d = 2 plane partitions (both by their product formulas);\n",
    "    d = 3 solid partitions, ..., d = 7 by the compiled program hdfm: Algorithm D with\n",
    "    first-member transfers and 128-bit coefficients, for 0 <= n <= 159.\n",
    "\n",
    "    memcap         MB of cached series before the program clears its caches; it then recomputes\n",
    "                   what it needs, so a smaller cap saves memory and costs time, never correctness\n",
    "    progress       seconds between progress lines (0 = none)\n",
    "    show           print the command, time, memory and the table\n",
    "    decomposition  override the default, e.g. ['3', '3'] for d = 4 (K = 3, S_3 = 3)\n",
    "    \"\"\"\n",
    "    if n < 0:\n",
    "        raise ValueError('n must be >= 0')\n",
    "    if d == 1:\n",
    "        vals = _product_series(n, lambda j: 1)\n",
    "    elif d == 2:\n",
    "        vals = _product_series(n, lambda j: j)\n",
    "    elif 3 <= d <= 7:\n",
    "        if n > 159:\n",
    "            raise ValueError('the program handles n <= 159')\n",
    "        args = list(decomposition) if decomposition else list(_DECOMP[d])\n",
    "        cmd = ['./hdfm', str(d), str(n)] + args + ['--memcap', str(memcap), '--progress', str(progress)]\n",
    "        t0 = time.time()\n",
    "        err = []\n",
    "        with open('hdfm_out.txt', 'w') as out:\n",
    "            p = subprocess.Popen(cmd, stdout=out, stderr=subprocess.PIPE, text=True)\n",
    "            for line in p.stderr:\n",
    "                err.append(line)\n",
    "                if show and line.startswith('# progress'):\n",
    "                    print(line.rstrip(), flush=True)\n",
    "            p.wait()\n",
    "        if p.returncode != 0:\n",
    "            print(''.join(err[-20:]))\n",
    "            raise RuntimeError('hdfm failed: ' + ' '.join(cmd))\n",
    "        vals = [int(l.split()[1]) for l in open('hdfm_out.txt') if l[:1].isdigit()]\n",
    "        if show:\n",
    "            peak = re.search(r'peak (\\d+) MB', ''.join(err))\n",
    "            print(' '.join(cmd))\n",
    "            print(f'{time.time() - t0:.1f} s' + (f', peak memory {peak.group(1)} MB' if peak else ''))\n",
    "    else:\n",
    "        raise ValueError('d must be between 1 and 7')\n",
    "    if show:\n",
    "        w = max(len('p_%d(n)' % d), len(str(vals[-1])))\n",
    "        print(f'{\"n\":>4}  {\"p_%d(n)\" % d:>{w}}')\n",
    "        for k, v in enumerate(vals):\n",
    "            print(f'{k:4d}  {v:>{w}d}')\n",
    "    return vals\n",
    "\n",
    "\n",
    "print('ready: pd(d, n) for 1 <= d <= 7')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7d0cbe66",
   "metadata": {},
   "outputs": [],
   "source": [
    "p = pd(3, 40)          # solid partitions p_3(0..40)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dcd069ab",
   "metadata": {},
   "outputs": [],
   "source": [
    "# several dimensions at once, without the tables\n",
    "for d in range(1, 8):\n",
    "    print(d, pd(d, 15, show=False))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "26774f4d",
   "metadata": {},
   "source": [
    "**Running times** of the earlier 128-bit build on one 2.1 GHz core (CoCalc may be slower):\n",
    "\n",
    "| d | quick | about a minute | longer |\n",
    "|---|---|---|---|\n",
    "| 3 | n = 60: 8 s | n = 70: 50 s | n = 80: 5 min; n = 100: 3.3 h and about 6 GB |\n",
    "| 4 | n = 40: 6 s | n = 44: 20 s | n = 50: about 5 min, 1 GB |\n",
    "| 5 | n = 34: 8 s | n = 38: 40 s | n = 45: 13 min, 2 GB |\n",
    "| 6 | n = 30: 11 s | n = 34: 70 s | n = 40: 16 min, 1.7 GB |\n",
    "| 7 | n = 28: 17 s | n = 30: 45 s | n = 35: 10 min, 0.4 GB |\n",
    "\n",
    "If the project has little memory, lower the cap, e.g. `pd(3, 80, memcap=500)`: the program clears its caches when they pass the cap and recomputes, which costs time but never changes the numbers."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

